A note on the O(n)-storage implementation of the GKO algorithm

We propose a new O(n)-space implementation of the GKO-Cauchy algorithm for the solution of linear systems with Cauchy-like matrix. Despite its slightly higher computational cost, this new algorithm makes a more efficient use of the processor cache memory. Thus, for matrices of size larger than about 500-1000, it outperforms the existing algorithms. We present an applicative case of Cauchy-like matrices with non-reconstructible main diagonal. In this special instance, the O(n) space algorithms can be adapted nicely to provide an efficient implementation of basic linear algebra operations in terms of the low displacement-rank generators.

==> fortran/casv_library.f90 <==
! implements several fast solvers for cauchy-like matrices
! 
! usage: casv_xxx(G,B,t,s,b)
! solves C*x=b
! where C is a Cauchy-like matrix, diag(t)*C-C*diag(s)=G*B
! returns the solution in x
!
! on2: traditional GKO using O(n^2) space
! ar: uses O(n) space but more ops, extended matrix approach
! on: uses O(n) space but more ops, downdating approach
!
! (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
! free to use for academic research purposes

module casv_library
contains
subroutine casv_on2(G,B,t,s,x)
  implicit none
  real(kind(0.d0)),dimension(:),intent(inout) :: t
  real(kind(0.d0)),dimension(:),intent(in) :: s
  real(kind(0.d0)),dimension(:,:),intent(inout) :: G,B
  real(kind(0.d0)),dimension(:,:),intent(inout) :: x
  real(kind(0.d0)),dimension(size(t),1) :: l
  real(kind(0.d0)),dimension(size(t),size(t)) :: U
  integer :: k,pos,n

  n=size(G,1)
  do k=1,n
     l(k:n,1)=matmul(G(k:n,:),B(:,k)) / (t(k:n)-s(k));
     pos=maxloc(abs(l(k:n,1)),1)
     pos=pos+k-1;
     l((/k,pos/),:)=l((/pos,k/),:)
     x((/k,pos/),:)=x((/pos,k/),:)
     G((/k,pos/),:)=G((/pos,k/),:)
     t((/k,pos/))=t((/pos,k/))
     !LU step
     U(k,k+1:n)=matmul(G(k,:),B(:,k+1:n)) / (t(k)-s(k+1:n))
     U(k,k)=l(k,1)
     x(k+1:n,:) = x(k+1:n,:) - matmul(l(k+1:n,1:1),x(k:k,:) / U(k,k))
     G(k+1:n,:) = G(k+1:n,:) - matmul(l(k+1:n,1:1) , G(k:k,:) / U(k,k))
     B(:,k+1:n) = B(:,k+1:n) - matmul(B(:,k:k)/U(k,k) , U(k:k,k+1:n))
  end do
  !backsub
  do k=n,1,-1
     x(k,:)= (x(k,:) - matmul(U(k,k+1:n),x(k+1:n,:))) / U(k,k);
  end do
end subroutine casv_on2

subroutine casv_on(G,B,t,s,x)
  implicit none
  real(kind(0.d0)),dimension(:),intent(inout) :: t
  real(kind(0.d0)),dimension(:),intent(in) :: s
  real(kind(0.d0)),dimension(:,:),intent(inout) :: G,B
  real(kind(0.d0)),dimension(:,:),intent(inout) :: x
  real(kind(0.d0)),dimension(size(t),1) :: l
  real(kind(0.d0)),dimension(1,size(t)) :: u
  integer :: k,pos,n
  n=size(G,1)
  do k=1,n
     l(k:n,1)=matmul(G(k:n,:),B(:,k)) / (t(k:n)-s(k));
     pos=maxloc(abs(l(k:n,1)),1)
     pos=pos+k-1;
     l((/k,pos/),:)=l((/pos,k/),:)
     x((/k,pos/),:)=x((/pos,k/),:)
     G((/k,pos/),:)=G((/pos,k/),:)
     t((/k,pos/))=t((/pos,k/))
     !LU step
     u(1,k+1:n)=matmul(G(k,:),B(:,k+1:n)) / (t(k)-s(k+1:n))
     u(1,k)=l(k,1)
     x(k+1:n,:) = x(k+1:n,:) - matmul(l(k+1:n,1:1),x(k:k,:) / u(1,k))
     G(k+1:n,:) = G(k+1:n,:) - matmul(l(k+1:n,1:1) , G(k:k,:) / u(1,k))
     B(:,k+1:n) = B(:,k+1:n) - matmul(B(:,k:k)/u(1,k) , u(1:1,k+1:n))
  end do
  do k=n,1,-1
     u(1,k+1:n)=matmul(G(k,:),B(:,k+1:n)) / (s(k)-s(k+1:n))
     B(:,k+1:n) = B(:,k+1:n) + matmul(B(:,k:k) / u(1,k) , u(1:1,k+1:n))
     x(k,:)=(x(k,:)-matmul(u(1,k+1:n),x(k+1:n,:))) / u(1,k);
  end do
end subroutine casv_on

subroutine casv_ar(G,B,t,s,x)
  implicit none
  real(kind(0.d0)),dimension(:),intent(inout) :: t
  real(kind(0.d0)),dimension(:),intent(in) :: s
  real(kind(0.d0)),dimension(:,:),intent(inout) :: G,B
  real(kind(0.d0)),dimension(:,:),intent(inout) :: x
  real(kind(0.d0)),dimension(size(t),1) :: l
  real(kind(0.d0)),dimension(1,size(t)) :: u
  integer :: k,pos,n
  n=size(G,1)
  do k=1,n
     l(1:k-1,1)=matmul(G(1:k-1,:),B(:,k)) / (s(1:k-1)-s(k))
     l(k:n,1)=matmul(G(k:n,:),B(:,k)) / (t(k:n)-s(k))
     pos=maxloc(abs(l(k:n,1)),1)
     pos=pos+k-1;
     l((/k,pos/),:)=l((/pos,k/),:)
     x((/k,pos/),:)=x((/pos,k/),:)
     G((/k,pos/),:)=G((/pos,k/),:)
     t((/k,pos/))=t((/pos,k/))
     !LU step
     u(1,k+1:n)=matmul(G(k,:),B(:,k+1:n)) / (t(k)-s(k+1:n))
     u(1,k)=l(k,1)
     l(k,1)=0
     x(k,:)=x(k,:)/u(1,k)
     x=x-matmul(l,x(k:k,:))
     G(k,:)=G(k,:)/u(1,k)
     G=G-matmul(l,G(k:k,:))
     B(:,k+1:n) = B(:,k+1:n) - matmul(B(:,k:k)/u(1,k) , u(1:1,k+1:n))
  end do
end subroutine casv_ar

end module casv_library


==> matlab/camv.m <==
function cv=camv(G,B,t,s,v)
%
% function cv=camv(G,B,t,s,v)
%
% computes the matrix-vector product C*v
% where C is a Cauchy-like matrix, diag(t)*C-C*diag(s)=G*B
%
% (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
% free to use for academic research purposes
%
  n=size(v,1);
  cv=zeros(size(v));
  for i=1:n
    row=(G(i,:)*B) ./ (t(i)-s.');
    cv(i)=row*v;
  end
end


==> matlab/casv_backslash.m <==
function x=casv(G,B,t,s,b)
%
% function x=casv(G,B,t,s,b)
%
% Solves C*x=b
% where C is a Cauchy-like matrix, diag(t)*C-C*diag(s)=G*B
% using Matlab's backslash
%
% (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
% free to use for academic research purposes
%

t=t(:);s=s(:);
[T S]=ndgrid(t,s);
C=(G*B) ./ (T-S);
x=C\b;

==> matlab/casv_on2_paper.m <==
function x=casv(G,B,t,s,b)
%
% function x=casv(G,B,t,s,b)
%
% Solves C*x=b
% where C is a Cauchy-like matrix, diag(t)*C-C*diag(s)=G*B
% using the customary GKO algorithm
%
% (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
% free to use for academic research purposes
%

  n=size(G,1);

  l=zeros(n,1);
  U=zeros(n,n);

  x=b;
  for k=1:n
    %finds pivot row
    l(k:n) = (G(k:n,:)*B(:,k))./(t(k:n)-s(k));
    [abspiv pivotpos]=max(abs(l(k:n)));
    if abspiv==0
      error('Matrix is singular');
    end
    %pivots
    pivotpos=pivotpos+k-1;
    l([k pivotpos])=l([pivotpos k]);
    x([k pivotpos],:)=x([pivotpos k],:);
    G([k pivotpos],:)=G([pivotpos k],:);
    t([k pivotpos])=t([pivotpos k]);
    %LU step
    U(k,k+1:n)=(G(k,:)*B(:,k+1:n))./ transpose(t(k)-s(k+1:n));
    pivot=l(k);
    U(k,k)=pivot;
    x(k+1:n,:) = x(k+1:n,:) - l(k+1:n)* (x(k,:)/pivot);
    G(k+1:n,:) = G(k+1:n,:) - l(k+1:n) * (G(k,:)/pivot);
    B(:,k+1:n) = B(:,k+1:n) - (B(:,k)/pivot) * U(k,k+1:n);
  end
  %performs back-substitution
  for k=n:-1:1
    x(k,:)= (x(k,:) - U(k,k+1:n)*x(k+1:n,:)) / U(k,k);
  end
end

==> matlab/casv_on_extended.m <==
function x=casv(G,B,t,s,b)
%
% function x=casv(G,B,t,s,b)
%
% Solves C*x=b
% where C is a Cauchy-like matrix, diag(t)*C-C*diag(s)=G*B
% using an extended matrix approach
%
% (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
% free to use for academic research purposes
%

  n=size(G,1);
%G,l,x have 2n rows, but are stored "modulo n"
  l=zeros(n,1);
  u=zeros(1,n);

  x=b;
  for k=1:n
    %finds pivot row (among k:n)
    l = (G*B(:,k))./([s(1:k-1);t(k:n)]-s(k));
    [abspiv pivotpos]=max(abs(l(k:n)));
    if abspiv==0
      error('Matrix is singular');
    end
    %pivots
    pivotpos=pivotpos+k-1;
    l([k pivotpos])=l([pivotpos k]);
    x([k pivotpos],:)=x([pivotpos k],:);
    G([k pivotpos],:)=G([pivotpos k],:);
    t([k pivotpos])=t([pivotpos k]);
    %LU step
    u(k+1:n)=(G(k,:)*B(:,k+1:n))./ transpose(t(k)-s(k+1:n));    
    pivot = l(k);
    l(k) = 0;
    x(k,:) = x(k,:)/pivot;
    x = x-l*x(k,:);
    G(k,:) = G(k,:)/pivot;
    G = G-l*G(k,:);
    B(:,k+1:n) = B(:,k+1:n) - (B(:,k)/pivot) * u(k+1:n);
  end
end


==> matlab/casv_on_paper.m <==
function x=casv(G,B,t,s,b)
%
% function x=casv(G,B,t,s,b)
%
% Solves C*x=b
% where C is a Cauchy-like matrix, diag(t)*C-C*diag(s)=G*B
% using the downdating approach
%
% (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
% free to use for academic research purposes
%

n=size(G,1);
l=zeros(n,1);
u=zeros(1,n);
x=b;
for k=1:n
    %finds pivot row
    l(k:n) = (G(k:n,:)*B(:,k))./(t(k:n)-s(k));
    [abspiv pivotpos]=max(abs(l(k:n)));
    if abspiv==0
        error('Matrix is singular');
    end
    %pivots
    pivotpos=pivotpos+k-1;
    l([k pivotpos])=l([pivotpos k]);
    x([k pivotpos],:)=x([pivotpos k],:);
    G([k pivotpos],:)=G([pivotpos k],:);
    t([k pivotpos])=t([pivotpos k]);
    %LU step
    u(k+1:n)=(G(k,:)*B(:,k+1:n))./ transpose(t(k)-s(k+1:n));
    pivot=l(k);
    u(k)=pivot;
    x(k+1:n,:) = x(k+1:n,:) - l(k+1:n)* (x(k,:)/pivot);
    G(k+1:n,:) = G(k+1:n,:) - l(k+1:n) * (G(k,:)/pivot);
    B(:,k+1:n) = B(:,k+1:n) - (B(:,k)/pivot) * u(k+1:n);
end
%now x contains L\b, downdating phase
for k=n:-1:1
    u(k+1:n)=(G(k,:)*B(:,k+1:n))./transpose(s(k)-s(k+1:n));
    B(:,k+1:n) = B(:,k+1:n) + (B(:,k) / u(k)) * u(k+1:n);
    %back-substitution
    x(k,:)=(x(k,:)-u(k+1:n)*x(k+1:n,:)) / u(k);
end
end

==> matlab/make_cauchy.m <==
function [G, B, t, s, C]=make_cauchy(n,str,parameter)
%
% function [G, B, t, s, C]=make_cauchy(n,kind,parameter)
%
% generates several Cauchy-like matrices
% C is a Cauchy-like matrix, diag(t)*C-C*diag(s)=G*B
%
% n=dimension of the matrix to create
% kind=type of the matrix to create. See the code for details.
%
% (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
% free to use for academic research purposes
%

if(strcmp(str,'bko_wellcond'))
   a=1;b=2;
   G=[ones(n,1) -ones(n,1)];
   B=[((-1).^[1:n])'.*ones(n,1) 2*ones(n,1)]';
   t=a+[1:n]*b;
   s=[1:n]*b;
  elseif(strcmp(str,'bko_illcond'))
     a=1;b=-0.3;
     G=[ones(n,1) -ones(n,1)];
     B=[((-1).^[1:n])'.*ones(n,1) 2*ones(n,1)]';
     t=a+[1:n]*b;
     s=[1:n]*b;
 elseif(strcmp(str,'bko_veryillcond'))
    a=1;b=-0.33333333333;
    G=[ones(n,1) -ones(n,1)];
    B=[((-1).^[1:n])'.*ones(n,1) 2*ones(n,1)]';
    t=a+[1:n]*b;
    s=[1:n]*b;
elseif(strcmp(str,'toeplitz_prolate'))
        omega=1/4;
        pv=[sin(2*pi*omega*[1:n-1]')./(pi*[1:n-1]')];
        pv0=2*omega;
        c=[pv0; pv];r=c;
        c = c(:);
        r = r(:);
        [G,H,t,s] = t2cl(c,r);B=H';
elseif(strcmp(str,'toeplitz_wildgaussian'))
        a=.99;
        pv0=1;
        pv=a.^([1:n-1]'.^2);
        c=[pv0; pv];r=c;
        [G,H,t,s] = t2cl(c,r);B=H';
elseif(strcmp(str,'toeplitz_mildgaussian'))
        a=.9;
        pv0=1;
        pv=a.^([1:n-1]'.^2);
        c=[pv0; pv];r=c;
        [G,H,t,s] = t2cl(c,r);B=H';
elseif(strcmp(str,'sweet'))
  if(nargin<3)
    parameter=1.e-12;
  end
  a=rand(n,1);
  f=parameter*rand(n,1);
  G=[a a+f];
  B=[a -a]';
  a=1;b=2;
  t=a+[1:n]*b;
  s=[1:n]*b;
elseif(strcmp(str,'sweetmod'))
%%modified version of sweet -- so that it is 'proper', i.e. with disp. rank 2
  if(nargin<3)
    parameter=1.e-12;
  end
  a=rand(n,1);
  f=parameter*rand(n,1);
  g=parameter*rand(n,1);
  G=[a a+f];
  B=[a+g -a]';
  a=1;b=2;
  t=a+[1:n]*b;
  s=[1:n]*b;
else
    error('Unknown Cauchy matrix');
    return;
end

 t=t(:);
 s=s(:);

if (nargout==5)
	C=(G*B)./(t*ones(1,n) - ones(n,1)*s.');
end
end


==> matlab/make_trummer.m <==
function [G, B, x, d, T]=make_trummer(n,str,parameter);
%
% function [G, B, s, d, T]=make_trummer(n,kind,parameter);
%
% generates several Trummer-like matrices
% T is a Trummer-like matrix, diag(s)*T-T*diag(s)=G*B
% and diag(T)=d
%
% n=dimension of the matrix to create
% kind=type of the matrix to create. See the code for details.
%
% (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
% free to use for academic research purposes
%

  if(strcmp(str,'random'))
    T=rand(n,n);
    d=diag(T);
    x=rand(n,1);
    G=diag(x)*T-T*diag(x);
    B=eye(n);
  elseif(strcmp(str,'random_equispaced_nodes'))
    T=rand(n,n);
    d=diag(T);
    x=[1:n]/n;
    G=diag(x)*T-T*diag(x);
    B=eye(n);
  elseif(strcmp(str,'randomM'))
    P=rand(n,n);
    T=diag(P*ones(n,1))-P;
    T=T+0.1*eye(n,n); %so that it is nonsingular
    d=diag(T);
    x=[1:n]/n;
    G=diag(x)*T-T*diag(x);
    B=eye(n);
  elseif(strcmp(str,'randndiag'))
    d=randn(n,1);
    x=[1:n]'/n;
    u=randn(n,1);
    v=randn(n,1);
    %T=d-u*v'
    G=[x.*u v];
    B=[v -x.*u]';
  elseif(strcmp(str,'cos'))
    d=ones(n,1);
    a=1;b=2;
    x=a+[1:n]*b;
    G=[(1:n)' -ones(n,1)];
    B=[cos(pi/n*(1:n)); (1:n).*cos(pi/n*(1:n))];
  else
    error('Unknown trummer matrix spec');
  end

x=x(:);
d=d(:);

if(nargout==5)
  T=(G*B)./(eye(n)+x*ones(1,n)-ones(n,1)*x.');%xx: vectorized version...
for kk=1:n
  T(kk,kk)=d(kk);
end
end

==> matlab/tr2ge.m <==
function T=tr2ge(G,B,x,d)
%
% function T=tr2ge(G,B,s,d)
%
% reconstructs a Trummer-like matrix from its generators
% T is a Cauchy-like matrix, diag(s)*T-T*diag(s)=G*B
% diag(T)=d
%
% (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
% free to use for academic research purposes
%

n=size(G,1);
  T=(G*B)./(eye(n)+x*ones(1,n)-ones(n,1)*x.');%xx: vectorized version...
for kk=1:n
  T(kk,kk)=d(kk);
end


==> matlab/trinv.m <==
function [G,B,s,d,x,y]=trinv(G,B,s,d,b,c)
%
% function [Gi,Bi,si,di,x,y]=trinv(G,B,s,d,b,c)
%
% computes the generators of the inverse of a
% Trummer-like matrix.
% 
% if T=tr2ge(G,B,s,d), then returns values
% such that inv(T)=tr2ge(Gi,Bi,si,di)
%
% If b and c are given, also solves the
% two systems Tx=b and yT=c
%
% (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
% free to use for academic research purposes
%

n=size(G,1);l=zeros(n,1);u=zeros(1,n);
if(nargin<6) c=zeros(0,n);end
if(nargin<5) b=zeros(n,0);end
x=b; y=c; p=[1:n]';
for k=1:n
    l(1:k-1)=(G(1:k-1,:)*B(:,k)) ./ (s(1:k-1)-s(k));
    l(k)=d(k);
    l(k+1:n)=(G(k+1:n,:)*B(:,k)) ./ (s(p(k+1:n))-s(k));
    %finds pos=pivot row (among k:n)
    [abspiv, pos]=max(abs(l(k:n)));
    if(abspiv==0) error('singular matrix');end
    %pivots
    pos=pos+(k-1);
    G([k pos],:)=G([pos k],:);
    x([k pos],:)=x([pos k],:);
    p([k pos])=p([pos k]);
    pivot=l(pos); l(pos)=l(k);
    %LU step
    %there may be an off-diagonal non-reconstructible entry in u
    u(1:k-1)=(G(k,:)*B(:,1:k-1)) ./ transpose(s(p(k))-s(p(1:k-1)));
    u(k+1:pos-1)=(G(k,:)*B(:,k+1:pos-1))./transpose(s(p(k))-s(k+1:pos-1));
    u(pos)=d(pos);
    u(pos+1:n)=(G(k,:)*B(:,pos+1:n))./transpose(s(p(k))-s(pos+1:n));

    l(k) = 0; u(k) = 0;
    G(k,:) = G(k,:)/pivot;
    G = G-l*G(k,:);
    x(k,:) = x(k,:)/pivot;
    x = x-l*x(k,:);
    B(:,k) = B(:,k)/pivot;
    B=B-B(:,k)*u;
    y(:,k) = y(:,k)/pivot;
    y = y-y(:,k)*u;
    %Gaussian elimination on the diagonal
    d(k+1:n)=d(k+1:n)-l(k+1:n).*u(1,k+1:n).'/pivot;
    %d(pos) may be reconstructible now -- but we store it anyway
    if (pos~=k)
        d(pos)=(G(pos,:)*B(:,pos))./(s(p(pos))-s(pos));
    end
    %overwrites d with the diagonal of the inverse
    l(k)=-1;u(k)=-1;d(k)=0;
    %u(1:k) contains -inv(L)(k,p(:)), l(1:k) contains -inv(U)(:,k)*pivot
    u(k+1:n)=0;
    u(p)=u;
    d(1:k)=d(1:k) + (l(1:k)/pivot) .* u(1:k).';
end
%as we pivoted on rows, now instead of y we have y*P
y(:,p)=y(:,:); B(:,p)=-B(:,:);
end


==> matlab/trsv_paper.m <==
function x=trsv(G,B,s,d,b)
%
% function x=trsv(G,B,s,d,b)
%
% solves a system with Tx=b with a Trummer-like matrix
% T is a Trummer-like matrix, diag(s)*T-T*diag(s)=G*B
% and diag(T)=d
%
% (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
% free to use for academic research purposes
%

n=size(G,1);
l=zeros(n,1);
u=zeros(1,n);
p=[1:n]'; %to keep track of the pivoting of s
x=b;
for k=1:n
    %finds pivot row
    l(k)=d(k);
    l(k+1:n) = (G(k+1:n,:)*B(:,k))./(s(p(k+1:n))-s(k));
    [abspiv pivotpos]=max(abs(l(k:n)));
    if abspiv==0
        error('Matrix is singular');
    end
    %pivots
    pivotpos=pivotpos+k-1;
    l([k pivotpos])=l([pivotpos k]);
    x([k pivotpos],:)=x([pivotpos k],:);
    G([k pivotpos],:)=G([pivotpos k],:);
    p([k pivotpos])=p([pivotpos k]);
    pivot=l(k); 
    %LU step
    %there may be an off-diagonal non-reconstructible entry in u
    u(k+1:pivotpos-1)=(G(k,:)*B(:,k+1:pivotpos-1)) ./ transpose(s(p(k))-s(k+1:pivotpos-1));
    u(pivotpos)=d(pivotpos);
    u(pivotpos+1:n)=(G(k,:)*B(:,pivotpos+1:n)) ./ transpose(s(p(k))-s(pivotpos+1:n));
    x(k+1:n,:) = x(k+1:n,:) - l(k+1:n) * (x(k,:)/pivot);
    G(k+1:n,:) = G(k+1:n,:) - l(k+1:n) * (G(k,:)/pivot);
    B(:,k+1:n) = B(:,k+1:n) - (B(:,k)/pivot) * u(k+1:n);
    %Gaussian elimination on the diagonal
    d(k+1:n)=d(k+1:n)-l(k+1:n).*(transpose(u(k+1:n))/pivot);
    d(k)=pivot;
    %d(pivotpos) may be reconstructible now -- but we store it anyway
    if (pivotpos~=k)
        d(pivotpos)=(G(pivotpos,:)*B(:,pivotpos))./(s(p(pivotpos))-s(pivotpos));
    end
end
%now x contains L\b, downdating phase
for k=n:-1:1
    pivot=d(k);
    u(k+1:n)=(G(k,:)*B(:,k+1:n))./transpose(s(k)-s(k+1:n));
    B(:,k+1:n) = B(:,k+1:n) + (B(:,k) / pivot) * u(k+1:n);
    %back-substitution
    x(k,:)=(x(k,:)-u(k+1:n)*x(k+1:n,:)) / pivot;
end
end

==> test_routines/casv_test.f90 <==
! test routine for fast solvers for cauchy-like matrices
!
! (c) 2008-2009 Federico G. Poloni <f.poloni@sns.it>
! free to use for academic research purposes

program casv_test
  use casv_library
  implicit none
  real(kind(0.d0)), parameter :: a=0.3, bb=2.
  integer :: n,r,nit
  integer :: i,j
  character(20) :: args
  character(20) :: mode
  real(kind(0.d0)), dimension(:),allocatable :: t,s,ttemp,stemp
  real(kind(0.d0)), dimension(:,:), allocatable :: rhs,G,B,Gtemp,Btemp,rhstemp
  real :: start,finish,etime
  
  call getarg(1,args);read(args,*) n
  call getarg(2,args);read(args,*) r
  call getarg(3,args);read(args,*) mode

  write(*,*) "n=",n," r=",r

  allocate(t(n),s(n),rhs(n,1),G(n,r),B(r,n),Gtemp(n,r),Btemp(r,n),rhstemp(n,1),ttemp(n),stemp(n))

  do i=1,n
     t(i)=a+(n-i)*bb
     s(i)=i*bb
     rhs(i,1)=i
  end do
  do i=1,n
     do j=1,r
        G(i,j)=10*n-i-j
        B(j,i)=j+1
     end do
  end do

themode: select case (mode)
case ('ar')
   nit=0
   etime=0.d0
   do while(etime<10.d0)
      Gtemp=G
      Btemp=B
      rhstemp=rhs
      ttemp=t
      stemp=s
      call cpu_time(start)
      call casv_ar(Gtemp,Btemp,ttemp,stemp,rhstemp)
      call cpu_time(finish)
      etime=etime+(finish-start)
      nit=nit+1
   end do
  write(*,*) "ar time", etime/nit, " averaged over ",nit," iterations"

case ('on')
   nit=0
   etime=0.d0
   do while(etime<10.d0)
      Gtemp=G
      Btemp=B
      rhstemp=rhs
      ttemp=t
      stemp=s
      call cpu_time(start)
      call casv_on(Gtemp,Btemp,ttemp,stemp,rhstemp)
      call cpu_time(finish)
      etime=etime+(finish-start)
      nit=nit+1
   end do
  write(*,*) "on time", etime/nit, " averaged over ",nit," iterations"

case ('on2')
   nit=0
   etime=0.d0
   do while(etime<10.d0)
      Gtemp=G
      Btemp=B
      rhstemp=rhs
      ttemp=t
      stemp=s
      call cpu_time(start)
      call casv_on2(Gtemp,Btemp,ttemp,stemp,rhstemp)
      call cpu_time(finish)
      etime=etime+(finish-start)
      nit=nit+1
   end do
  write(*,*) "on2 time", etime/nit, " averaged over ",nit," iterations"

end select themode
end program casv_test


==> test_routines/make_accuracy_tests.sh <==
CMD="matlab -nodisplay -nodesktop -nosplash -nojvm -r";
#CMD="octave  --silent --eval "

type="bko_illcond"
for solver in casv_on_paper casv_on_extended casv_on2_paper casv_backslash; do
    for size in 128 256 512 1024 2048 4096; do
	$CMD "make_single_test($size,'$type',@$solver,'$solver');quit"
  done
done

#type="toeplitz_mildgaussian"
#for solver in casv_on_paper casv_on_extended casv_on2_paper casv_backslash; do
#    for size in 128 256 512 1024 2048 4096 8192; do
#    for size in 128 256; do
#    $CMD "make_single_test($size,'$type',@$solver,'$solver');quit"
#  done
#done

#type="bko_wellcond"
#for solver in casv_on_paper casv_on_extended casv_on2_paper; do
#    for size in 128 256 512 1024 2048 4096 8192 16384 32768 65536; do
#    $CMD "make_single_test($size,'$type',@$solver,'$solver');quit"
#    done
#done


==> test_routines/make_second_trummer_test.m <==
function make_second_trummer_test(ep);
ep
n=512;
u=(1:n)';u=u/norm(u);
M=(1+ep)*eye(n)-u*u';
invM = (eye(n) + u*u'/ep)/(1+ep);
a=1;b=-0.3;
t=a+[1:n]*b;t=t(:);
G=[u diag(t)*u];
B=[u'*diag(t); -u'];
d=diag(M);
[GG BB tt dd]=trinv_alternative2(G,B,t,d);
GGG=invM*G;
BBB=-B*invM;
ddd=diag(invM);
generr_filename=sprintf('generr2_%g.mat',ep);
diagerr_filename=sprintf('diagerr2_%g.mat',ep);
inverr_filename=sprintf('inverr2_%g.mat',ep);

generr=norm(GGG-GG,'fro')/norm(GGG,'fro')+norm(BBB-BB,'fro')/norm(BB,'fro');
derr=norm(ddd-dd)/norm(ddd);

Terr=norm(tr2ge(GG,BB,tt,dd)-invM,'fro')/norm(invM,'fro');

save(generr_filename,'generr','-ascii');
save(diagerr_filename,'derr','-ascii');
save(inverr_filename,'Terr','-ascii');


==> test_routines/make_second_trummer_tests.sh <==
CMD="matlab -nodisplay -nodesktop -nosplash -nojvm -r";
#CMD="octave  --silent --eval "

for ep in 0.001 1.e-6 1.e-9 1.e-12 1.e-15; do
    $CMD "make_second_trummer_test($ep);quit"
done


==> test_routines/make_single_test.m <==
function make_single_test(n,type,solver,solvername)
err=inf;
time=inf;
err_filename=sprintf('err_%s_%s_%d.txt',type,solvername,n);
time_filename=sprintf('time_%s_%s_%d.txt',type,solvername,n);
save(err_filename,'err');
save(time_filename,'time');
[G,B,t,s]=make_cauchy(n,type);
realx=ones(n,1);
rhs=camv(G,B,t,s,realx);
if(strcmp(solvername,'backslash'))
  tic;
  t=t(:);s=s(:);
  [T S]=ndgrid(t,s);
  C=(G*B) ./ (T-S);
  time1=toc;
  tic;
  x=C\rhs;
  time2=toc;
  time=[time1 time2];
else
  tic;x=solver(G,B,t,s,rhs);time=toc;
end
err=norm(x-realx)/norm(realx);
save(err_filename, 'err', '-ASCII', '-DOUBLE');
save(time_filename, 'time', '-ASCII', '-DOUBLE');


==> test_routines/make_tests.sh <==
#!/bin/bash
for size in 128 256 512 1024 2048 4096 8192 16384 32768 65536; do
    for method in ar on on2; do
	./casv_test $size 2 $method
	echo ----------------------
    done
done

==> test_routines/make_trummer_test.m <==
function make_trummer_test(n)
generr_filename=sprintf('generr_%d.mat',n);
diagerr_filename=sprintf('diagerr_%d.mat',n);
inverr_filename=sprintf('inverr_%d.mat',n);
condest_filename=sprintf('condest_%d.mat',n);
generr=inf;
derr=inf;
Terr=inf;
conde=inf;
save(generr_filename,'generr','-ascii');
save(diagerr_filename,'derr','-ascii');
save(inverr_filename,'Terr','-ascii');
save(condest_filename,'conde','-ascii');

[G,B,t,d,T]=make_trummer(n,'cos');
conde=condest(T);
save(condest_filename,'conde','-ascii');
[GG BB tt dd]=trinv_alternative(G,B,t,d);
GGG=T\G;
BBB=-B/T;
TTT=inv(T);
ddd=diag(TTT);

generr=norm(GGG-GG,'fro')/norm(GGG,'fro')+norm(BBB-BB,'fro')/norm(BB,'fro');
derr=norm(ddd-dd)/norm(ddd);

TT=(GG*BB)./(eye(n)+tt*ones(1,n)-ones(n,1)*tt.'); %xx: vectorized version... '
for kk=1:n
  TT(kk,kk)=dd(kk);
end

Terr=norm(TT-TTT,'fro')/norm(TTT,'fro');

save(generr_filename,'generr','-ascii');
save(diagerr_filename,'derr','-ascii');
save(inverr_filename,'Terr','-ascii');



==> test_routines/make_trummer_tests.sh <==
CMD="matlab -nodisplay -nodesktop -nosplash -nojvm -r";
#CMD="octave  --silent --eval "

#for size in 128 256 512 1024 2048 4096 8192; do
for size in 128 256 512; do
    $CMD "make_trummer_test($size);quit"
done





==> test_routines/toms729-65536.f <==
c contains TOMS729 + a modified test routine
c
C      ALGORITHM 729, COLLECTED ALGORITHMS FROM ACM.
C      THIS WORK PUBLISHED IN TRANSACTIONS ON MATHEMATICAL SOFTWARE,
C      VOL. 20, NO. 1, MARCH, 1994, P. 160.
c
c DASUM---------------------------------------------------------------
c
      double precision function dasum(n,dx,incx)
c
c     takes the sum of the absolute values.
c     jack dongarra, linpack, 3/11/78.
c
      double precision dx(1),dtemp
      integer i,incx,m,mp1,n,nincx
c
      dasum = 0.0d0
      dtemp = 0.0d0
      if(n.le.0)return
      if(incx.eq.1)go to 20
c
c        code for increment not equal to 1
c
      nincx = n*incx
      do 10 i = 1,nincx,incx
        dtemp = dtemp + dabs(dx(i))
   10 continue
      dasum = dtemp
      return
c
c        code for increment equal to 1
c
c
c        clean-up loop
c
   20 m = mod(n,6)
      if( m .eq. 0 ) go to 40
      do 30 i = 1,m
        dtemp = dtemp + dabs(dx(i))
   30 continue
      if( n .lt. 6 ) go to 60
   40 mp1 = m + 1
      do 50 i = mp1,n,6
        dtemp = dtemp + dabs(dx(i)) + dabs(dx(i + 1)) + dabs(dx(i + 2))
     *  + dabs(dx(i + 3)) + dabs(dx(i + 4)) + dabs(dx(i + 5))
   50 continue
   60 dasum = dtemp
      return
      end
c
c DAXPY---------------------------------------------------------------
c
      subroutine daxpy(n,da,dx,incx,dy,incy)
c
c     constant times a vector plus a vector.
c     uses unrolled loops for increments equal to one.
c     jack dongarra, linpack, 3/11/78.
c
      double precision dx(1),dy(1),da
      integer i,incx,incy,ix,iy,m,mp1,n
c
      if(n.le.0)return
      if (da .eq. 0.0d0) return
      if(incx.eq.1.and.incy.eq.1)go to 20
c
c        code for unequal increments or equal increments
c          not equal to 1
c
      ix = 1
      iy = 1
      if(incx.lt.0)ix = (-n+1)*incx + 1
      if(incy.lt.0)iy = (-n+1)*incy + 1
      do 10 i = 1,n
        dy(iy) = dy(iy) + da*dx(ix)
        ix = ix + incx
        iy = iy + incy
   10 continue
      return
c
c        code for both increments equal to 1
c
c
c        clean-up loop
c
   20 m = mod(n,4)
      if( m .eq. 0 ) go to 40
      do 30 i = 1,m
        dy(i) = dy(i) + da*dx(i)
   30 continue
      if( n .lt. 4 ) return
   40 mp1 = m + 1
      do 50 i = mp1,n,4
        dy(i) = dy(i) + da*dx(i)
        dy(i + 1) = dy(i + 1) + da*dx(i + 1)
        dy(i + 2) = dy(i + 2) + da*dx(i + 2)
        dy(i + 3) = dy(i + 3) + da*dx(i + 3)
   50 continue
      return
      end
c
c DDOT----------------------------------------------------------------
c
      double precision function ddot(n,dx,incx,dy,incy)
c
c     forms the dot product of two vectors.
c     uses unrolled loops for increments equal to one.
c     jack dongarra, linpack, 3/11/78.
c
      double precision dx(1),dy(1),dtemp
      integer i,incx,incy,ix,iy,m,mp1,n
c
      ddot = 0.0d0
      dtemp = 0.0d0
      if(n.le.0)return
      if(incx.eq.1.and.incy.eq.1)go to 20
c
c        code for unequal increments or equal increments
c          not equal to 1
c
      ix = 1
      iy = 1
      if(incx.lt.0)ix = (-n+1)*incx + 1
      if(incy.lt.0)iy = (-n+1)*incy + 1
      do 10 i = 1,n
        dtemp = dtemp + dx(ix)*dy(iy)
        ix = ix + incx
        iy = iy + incy
   10 continue
      ddot = dtemp
      return
c
c        code for both increments equal to 1
c
c
c        clean-up loop
c
   20 m = mod(n,5)
      if( m .eq. 0 ) go to 40
      do 30 i = 1,m
        dtemp = dtemp + dx(i)*dy(i)
   30 continue
      if( n .lt. 5 ) go to 60
   40 mp1 = m + 1
      do 50 i = mp1,n,5
        dtemp = dtemp + dx(i)*dy(i) + dx(i + 1)*dy(i + 1) +
     *   dx(i + 2)*dy(i + 2) + dx(i + 3)*dy(i + 3) + dx(i + 4)*dy(i + 4)
   50 continue
   60 ddot = dtemp
      return
      end
c
c DGEFA---------------------------------------------------------------
c
      subroutine dgefa(a,lda,n,ipvt,info)
      integer lda,n,ipvt(1),info
      double precision a(lda,1)
c
c     dgefa factors a double precision matrix by gaussian elimination.
c
c     dgefa is usually called by dgeco, but it can be called
c     directly with a saving in time if  rcond  is not needed.
c     (time for dgeco) = (1 + 9/n)*(time for dgefa) .
c
c     on entry
c
c        a       double precision(lda, n)
c                the matrix to be factored.
c
c        lda     integer
c                the leading dimension of the array  a .
c
c        n       integer
c                the order of the matrix  a .
c
c     on return
c
c        a       an upper triangular matrix and the multipliers
c                which were used to obtain it.
c                the factorization can be written  a = l*u  where
c                l  is a product of permutation and unit lower
c                triangular matrices and  u  is upper triangular.
c
c        ipvt    integer(n)
c                an integer vector of pivot indices.
c
c        info    integer
c                = 0  normal value.
c                = k  if  u(k,k) .eq. 0.0 .  this is not an error
c                     condition for this subroutine, but it does
c                     indicate that dgesl or dgedi will divide by zero
c                     if called.  use  rcond  in dgeco for a reliable
c                     indication of singularity.
c
c     linpack. this version dated 08/14/78 .
c     cleve moler, university of new mexico, argonne national lab.
c
c     subroutines and functions
c
c     blas daxpy,dscal,idamax
c
c     internal variables
c
      double precision t
      integer idamax,j,k,kp1,l,nm1
c
c
c     gaussian elimination with partial pivoting
c
      info = 0
      nm1 = n - 1
      if (nm1 .lt. 1) go to 70
      do 60 k = 1, nm1
         kp1 = k + 1
c
c        find l = pivot index
c
         l = idamax(n-k+1,a(k,k),1) + k - 1
         ipvt(k) = l
c
c        zero pivot implies this column already triangularized
c
         if (a(l,k) .eq. 0.0d0) go to 40
c
c           interchange if necessary
c
            if (l .eq. k) go to 10
               t = a(l,k)
               a(l,k) = a(k,k)
               a(k,k) = t
   10       continue
c
c           compute multipliers
c
            t = -1.0d0/a(k,k)
            call dscal(n-k,t,a(k+1,k),1)
c
c           row elimination with column indexing
c
            do 30 j = kp1, n
               t = a(l,j)
               if (l .eq. k) go to 20
                  a(l,j) = a(k,j)
                  a(k,j) = t
   20          continue
               call daxpy(n-k,t,a(k+1,k),1,a(k+1,j),1)
   30       continue
         go to 50
   40    continue
            info = k
   50    continue
   60 continue
   70 continue
      ipvt(n) = n
      if (a(n,n) .eq. 0.0d0) info = n
      return
      end
c
c DGESL---------------------------------------------------------------
c
      subroutine dgesl(a,lda,n,ipvt,b,job)
      integer lda,n,ipvt(1),job
      double precision a(lda,1),b(1)
c
c     dgesl solves the double precision system
c     a * x = b  or  trans(a) * x = b
c     using the factors computed by dgeco or dgefa.
c
c     on entry
c
c        a       double precision(lda, n)
c                the output from dgeco or dgefa.
c
c        lda     integer
c                the leading dimension of the array  a .
c
c        n       integer
c                the order of the matrix  a .
c
c        ipvt    integer(n)
c                the pivot vector from dgeco or dgefa.
c
c        b       double precision(n)
c                the right hand side vector.
c
c        job     integer
c                = 0         to solve  a*x = b ,
c                = nonzero   to solve  trans(a)*x = b  where
c                            trans(a)  is the transpose.
c
c     on return
c
c        b       the solution vector  x .
c
c     error condition
c
c        a division by zero will occur if the input factor contains a
c        zero on the diagonal.  technically this indicates singularity
c        but it is often caused by improper arguments or improper
c        setting of lda .  it will not occur if the subroutines are
c        called correctly and if dgeco has set rcond .gt. 0.0
c        or dgefa has set info .eq. 0 .
c
c     to compute  inverse(a) * c  where  c  is a matrix
c     with  p  columns
c           call dgeco(a,lda,n,ipvt,rcond,z)
c           if (rcond is too small) go to ...
c           do 10 j = 1, p
c              call dgesl(a,lda,n,ipvt,c(1,j),0)
c        10 continue
c
c     linpack. this version dated 08/14/78 .
c     cleve moler, university of new mexico, argonne national lab.
c
c     subroutines and functions
c
c     blas daxpy,ddot
c
c     internal variables
c
      double precision ddot,t
      integer k,kb,l,nm1
c
      nm1 = n - 1
      if (job .ne. 0) go to 50
c
c        job = 0 , solve  a * x = b
c        first solve  l*y = b
c
         if (nm1 .lt. 1) go to 30
         do 20 k = 1, nm1
            l = ipvt(k)
            t = b(l)
            if (l .eq. k) go to 10
               b(l) = b(k)
               b(k) = t
   10       continue
            call daxpy(n-k,t,a(k+1,k),1,b(k+1),1)
   20    continue
   30    continue
c
c        now solve  u*x = y
c
         do 40 kb = 1, n
            k = n + 1 - kb
            b(k) = b(k)/a(k,k)
            t = -b(k)
            call daxpy(k-1,t,a(1,k),1,b(1),1)
   40    continue
      go to 100
   50 continue
c
c        job = nonzero, solve  trans(a) * x = b
c        first solve  trans(u)*y = b
c
         do 60 k = 1, n
            t = ddot(k-1,a(1,k),1,b(1),1)
            b(k) = (b(k) - t)/a(k,k)
   60    continue
c
c        now solve trans(l)*x = y
c
         if (nm1 .lt. 1) go to 90
         do 80 kb = 1, nm1
            k = n - kb
            b(k) = b(k) + ddot(n-k,a(k+1,k),1,b(k+1),1)
            l = ipvt(k)
            if (l .eq. k) go to 70
               t = b(l)
               b(l) = b(k)
               b(k) = t
   70       continue
   80    continue
   90    continue
  100 continue
      return
      end
c
c DGESL2--------------------------------------------------------------
c
      subroutine dgesl2(a11,a21,a12,a22,b1,b2,x1,x2,info)
      integer info
      double precision a11,a21,a12,a22,b1,b2,x1,x2
c
c  Subroutine  dgesl1  solves a 2-by-2 system of linear equations
c  by means of Cramer's rule.
c
c  Underflow or overflow may occur if the matrix is scaled very close
c  to either limit of double precision numbers on the particular machine.
c
c  On entry
c
c     a11,a21,a12,a22   double precision
c                       the elements of the matrix.
c
c     b1,b2             double precision
c                       the elements of the right-hand side.
c
c  On return
c
c     x1,x2             double precision
c                       the elements of the solution.
c
c     info              integer
c                       info = 0  normal value,
c                       info = 1  the matrix is singular
c                                 to working precision.
c
c  This version dated 11/27/89.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
c  Internal variables
c
      double precision d
c
      d = a11*a22 - a12*a21
      if (d .eq. 0.0d0) then
         info = 1
         return
      else
         info = 0
         x1   = (a22*b1 - a12*b2)/d
         x2   = (a11*b2 - a21*b1)/d
         return
      endif
c
      return
      end
c
c DGESM---------------------------------------------------------------
c
      subroutine dgesm(a,lda,n,ipvt,sigmin,z)
      integer lda,n,ipvt(1)
      double precision a(lda,1),z(1)
      double precision sigmin
c
c     dgesm factors a double precision matrix by gaussian elimination
c     and estimates the smallest singular value of the matrix.
c
c     on entry
c
c        a       double precision(lda, n)
c                the matrix to be factored.
c
c        lda     integer
c                the leading dimension of the array  a .
c
c        n       integer
c                the order of the matrix  a .
c
c     on return
c
c        a       an upper triangular matrix and the multipliers
c                which were used to obtain it.
c                the factorization can be written  a = l*u  where
c                l  is a product of permutation and unit lower
c                triangular matrices and  u  is upper triangular.
c
c        ipvt    integer(n)
c                an integer vector of pivot indices.
c
c        sigmin  double precision
c                an estimate of the smallest singular value of  a .
c
c        z       double precision(n)
c                a work vector whose contents are usually unimportant.
c                if  a  is close to a singular matrix, then  z  is
c                an approximate null vector.
c
c     Based on the linpack subroutine dgeco.
c     This version dated 12/05/89 .
c     Per Christian Hansen, UNI-C, Technical University of Denmark
c
c     subroutines and functions
c
c     linpack dgefa
c     blas daxpy,ddot,dscal,dasum
c     fortran dabs,dmin1,dsign
c
c     internal variables
c
      double precision ddot,ek,t,wk,wkm
      double precision s,dasum,sm,ynorm
      integer info,j,k,kb,kp1,l
c
c
c     factor
c
      call dgefa(a,lda,n,ipvt,info)
c
c     sigmin = norm(y)/norm(z) where  a*z = y  and  trans(a)*y = e .
c     trans(a)  is the transpose of a .  the components of  e  are
c     chosen to cause maximum local growth in the elements of w  where
c     trans(u)*w = e .  the vectors are rescaled to avoid overflow
c     using the strategy described in  r.g. grimes & j.g. lewis,
c     "condition number estimation for sparse matrices", SISSC 2
c     (1981), 384-388.
c
c     solve trans(u)*w = e
c
      ek = 1.0d0
      do 20 j = 1, n
         z(j) = 0.0d0
   20 continue
      do 100 k = 1, n
         if (z(k) .ne. 0.0d0) ek = dsign(ek,-z(k))
         if (dabs(ek-z(k)) .le. dabs(a(k,k))) go to 30
            s = dmin1(1.0d-3,dabs(a(k,k))/dabs(ek-z(k)))
            call dscal(n,s,z,1)
            ek = s*ek
   30    continue
         wk = ek - z(k)
         wkm = -ek - z(k)
         s = dabs(wk)
         sm = dabs(wkm)
         if (a(k,k) .eq. 0.0d0) go to 40
            wk = wk/a(k,k)
            wkm = wkm/a(k,k)
         go to 50
   40    continue
            wk = 1.0d0
            wkm = 1.0d0
   50    continue
         kp1 = k + 1
         if (kp1 .gt. n) go to 90
            do 60 j = kp1, n
               sm = sm + dabs(z(j)+wkm*a(k,j))
               z(j) = z(j) + wk*a(k,j)
               s = s + dabs(z(j))
   60       continue
            if (s .ge. sm) go to 80
               t = wkm - wk
               wk = wkm
               do 70 j = kp1, n
                  z(j) = z(j) + t*a(k,j)
   70          continue
   80       continue
   90    continue
         z(k) = wk
  100 continue
      s = 1.0d0/dasum(n,z,1)
      call dscal(n,s,z,1)
c
c     solve trans(l)*y = w
c
      do 120 kb = 1, n
         k = n + 1 - kb
         if (k .lt. n) z(k) = z(k) + ddot(n-k,a(k+1,k),1,z(k+1),1)
         if (dabs(z(k)) .le. 1.0d0) go to 110
            s = dmin1(1.0d-3,1.0d0/dabs(z(k)))
            call dscal(n,s,z,1)
  110    continue
         l = ipvt(k)
         t = z(l)
         z(l) = z(k)
         z(k) = t
  120 continue
      s = 1.0d0/dasum(n,z,1)
      call dscal(n,s,z,1)
c
      ynorm = 1.0d0
c
c     solve l*v = y
c
      do 140 k = 1, n
         l = ipvt(k)
         t = z(l)
         z(l) = z(k)
         z(k) = t
         if (k .lt. n) call daxpy(n-k,t,a(k+1,k),1,z(k+1),1)
         if (dabs(z(k)) .le. 1.0d0) go to 130
            s = dmin1(1.0d-3,1.0d0/dabs(z(k)))
            call dscal(n,s,z,1)
            ynorm = s*ynorm
  130    continue
  140 continue
      s = 1.0d0/dasum(n,z,1)
      call dscal(n,s,z,1)
      ynorm = s*ynorm
c
c     solve  u*z = v
c
      do 160 kb = 1, n
         k = n + 1 - kb
         if (dabs(z(k)) .le. dabs(a(k,k))) go to 150
            s = dmin1(1.0d-3,dabs(a(k,k))/dabs(z(k)))
            call dscal(n,s,z,1)
            ynorm = s*ynorm
  150    continue
         if (a(k,k) .ne. 0.0d0) z(k) = z(k)/a(k,k)
         if (a(k,k) .eq. 0.0d0) z(k) = 1.0d0
         t = -z(k)
         call daxpy(k-1,t,a(1,k),1,z(1),1)
  160 continue
c
      s = 1.0d0/dasum(n,z,1)
      sigmin = s*ynorm
c
      return
      end
c
c DGESV2--------------------------------------------------------------
c
      subroutine dgesv2(w,x,y,z,sig1,sig2)
      double precision sig1,sig2,w,x,y,z
c
c  Compute the singular values  sig1 >= sig2 >= 0  of the 2-by-2
c  general matrix  [ w x ] .
c                  [ y z ]
c
c  This version dated 03/24/1990.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
c  fortran  dabs,dsign,dsqrt
c
      double precision a,b,c,c1,c2,s,s1,s2,t,tau
c
      if (x .eq. y) then
         call dsysv2(w,x,z,sig1,sig2)
         return
      endif
c
c  Generate a rotation that makes the matrix symmetric.
c
      a = w + z
      b = x - y
      if (dabs(b) .gt. dabs(a)) then
         t = a/b
         s = 1.0d0/sqrt(1.0d0 + t**2)
         c = s*t
      else
         t = b/a
         c = 1.0d0/dsqrt(1.0d0 + t**2)
         s = c*t
      endif
      a = s*(x + y) + c*(z - w)
      b = 2.0d0*(c*x - s*z)
c
c  Then diagonalize the symmetric matrix.
c
      if (b .eq. 0.0d0) then
         c2 = 1.0d0
         s2 = 0.0d0
      else
         if (dabs(b) .gt. dabs(a)) then
            tau = a/b
            t = dsign(1.0d0,tau)/(dabs(tau) + dsqrt(1.0d0 + tau**2))
         else
            tau = b/a
            t = tau/(1.0d0 + dsqrt(1.0d0 + tau**2))
         endif
         c2 = 1.0d0/dsqrt(1.0d0 + t**2)
         s2 = t*c2
      endif
c
      c1 = c2*c - s2*s
      s1 = s2*c + c2*s
      sig1 = dabs(c1*(w*c2 - x*s2) - s1*(y*c2 - z*s2))
      sig2 = dabs(s1*(w*s2 + x*c2) + c1*(y*s2 + z*c2))
c
c  Sort the singular values.
c
      if (sig1 .lt. sig2) then
         t    = sig1
         sig1 = sig2
         sig2 = t
      endif
c
      return
      end
c
c DGESWE--------------------------------------------------------------
c
      subroutine dgeswe(itype,r,s,n)
      double precision r,s
      dimension r(*),s(*)
c
c  Generate the three non-symmetric Toeplitz test matrices from
c  D.R. Sweet, "The use of pivoting to improve the numerical per-
c  formance of Toeplitz solvers"; in J.M. Speiser (Ed.), "Advanced
c  Algorithms and Architectures for Signal Processing", Proc. SPIE
c  696 (1986), 8-18.
c
c  This version dated 07/10/1990.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
      double precision eps
c
c  Set small multiple of machine precision.
c
      eps = 5.0d-15
c
c  Set up the Toeplitz matrices.
c
      if (itype .eq. 1) then
         n    = 6
         r(1) = 4.0d0
         r(2) = 8.0d0
         r(3) = 1.0d0
         r(4) = 6.0d0
         r(5) = 2.0d0
         r(6) = 3.0d0
         s(1) = 4.0d0
         s(2) = 6.0d0
         s(3) = 71.0d0/15.0d0 + eps
         s(4) = 5.0d0
         s(5) = 3.0d0
         s(6) = 1.0d0
      elseif (itype .eq. 2) then
         n    = 6
         r(1) =  8.0d0
         r(2) =  4.0d0
         r(3) =  1.0d0
         r(4) =  6.0d0
         r(5) =  2.0d0
         r(6) =  3.0d0
         s(1) =  8.0d0
         s(2) =  4.0d0
         s(3) = -3.40d1 + eps
         s(4) =  5.0d0
         s(5) =  3.0d0
         s(6) =  1.0d0
      else
         n     = 13
         r( 1) =  5.0d0
         r( 2) = -1.0d0
         r( 3) =  6.0d0
         r( 4) =  2.0d0
         r( 5) =  5.697d0
         r( 6) =  5.850d0
         r( 7) =  3.0d0
         r( 8) = -5.0d0
         r( 9) = -2.0d0
         r(10) = -7.0d0
         r(11) =  1.0d0
         r(12) =  1.0d1
         r(13) = -1.5d1
         s( 1) =  5.0d0
         s( 2) =  1.0d0
         s( 3) = -3.0d0
         s( 4) =  1.2755d1
         s( 5) = -1.9656d1
         s( 6) =  2.8361d1
         s( 7) = -7.0d0
         s( 8) = -1.0d0
         s( 9) =  2.0d0
         s(10) =  1.0d0
         s(11) = -6.0d0
         s(12) =  1.0d0
         s(13) = -5.0d-1
      endif
c
      return
      end
c
c DGETCL--------------------------------------------------------------
c
      subroutine dgetcl(n,r,s,b,wantsm,w,y,z,x,conda,condm,sigmin,info)
      logical wantsm
      integer info,n
      double precision b(*),conda,condm,r(*),s(*),sigmin(*),w(*),x(*),
     -                 y(*),z(*)
c
c  Subroutine  dgetcl  solves a system of linear equations with a
c  general Toeplitz matrix, using the classical Levinson algorithm.
c
c  The numbers  conda  and  condm  are estimates of the algorithm
c  and matrix condition numbers, respectively.  If  conda  is much
c  greater than  condm , then the extended Levinson algorithm is
c  required in order to 'skip over' a cluster of consecutive ill-
c  conditioned leading submatrices.  We recommend using one of the
c  subroutines  dgete2  and  dgetep .
c
c  The array  sigmin  (if wanted) is a further diagnostic tools: it
c  holds the estimates for the smallest singular values of all the
c  leading submatrices.
c
c  On entry
c
c     n       integer
c             the order of the Toeplitz matrix (n .gt. 0).
c
c     r       double precision(n)
c             the first row of the Toeplitz matrix.
c
c     s       double precision(n)
c             the first column of the Toeplitz matrix.
c
c     b       double precision(n)
c             the right-hand side of the linear system.
c
c     wantsm  logical
c             wantsm = true  - return  sigmin ,
c             wantsm = false - do not return  sigmin .
c
c     w       double precision(2*n)
c             workspace of length  2*n .
c
c     y,z     double precision(n)
c             two workspaces of lenght  n  each, used internally to
c             hold the solutions to the Yule-Walker problems.
c
c  On return
c
c     x       double precision(n)
c             the solution to the linear system; if  b  is not required
c             then  b  and  x  may share the same storage locations.
c
c     conda   double precision
c             an estimate of the algorithm condition number, defined
c             as the 2-norm of the Toeplitz matrix divided by the
c             smallest singular value of all the leading submatrices.
c
c     condm   double precision
c             an estimate of the classical 2-norm condition number of
c             the Toeplitz matrix.
c
c     sigmin  double precision(n)
c             if  wantsm = true , then  sigmin  holds the estimates of
c             the smallest singular values of all the leading submatri-
c             ces; if  wantsm = false , then  sigmin  is not accessed.
c
c     info    integer
c             info = 0  normal value,
c             info = 1  illegal  n ,
c             info = 2  a step failed because an exactly singular
c                       leading submatrix was encountered.
c
c  This version dated 03/24/90.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
c  Subroutines and functions
c
c  blas     dasum,ddot,idamax
c  fortran  dabs,dmax1
c
c  Internal variables
c
      integer idamax,ip,k
      double precision alpha,beta,c,d,dasum,ddot,eta,gamma,phi,sn,
     -                 smin,t,yn,zn
c
c  Initialization.
c
      k      = 0
      info   = 0
      if (n .le. 0) then
         info = 1
         return
      endif
c
c  Compute the first elements of  x  and  y .
c
      if (r(1) .eq. 0.0d0) goto 999
      x(1)  =  b(1)/r(1)
      y(1)  = -r(2)/r(1)
      z(1)  = -s(2)/r(1)
      gamma = r(1) + s(2)*y(1)
      smin  = dabs(r(1))
      if (wantsm) sigmin(1) = smin
      sn = smin
      k  = 1
      if (n .eq. 1) goto 200
c
c  Main loop starts here.
c
 100  continue
c
c  Estimate the smallest singular value of the leading submatrix.
c
      ip = idamax(k,y(1),1)
      yn = dabs(y(ip))
      ip = idamax(k,z(1),1)
      zn = dabs(z(ip))
      sn = dabs(gamma)/dmax1(1.0d0,yn,zn,yn*zn)
      if (sn .lt. smin) smin = sn
c
c  Perform a classical Levinson step and update the solutions.
c
      beta =  b(k+1) - ddot(k,s(2),1,x(1),-1)
      c    = -r(k+2) - ddot(k,r(2),1,y(1),-1)
      d    = -s(k+2) - ddot(k,s(2),1,z(1),-1)
      if (gamma .eq. 0.0d0) goto 999
      alpha = beta/gamma
      eta   =    c/gamma
      phi   =    d/gamma
      do 110 i = 1,k
         x(i)   = x(i) + alpha*y(k-i+1)
         w(i)   = y(i) +   eta*z(k-i+1)
         w(n+i) = z(i) +   phi*y(k-i+1)
 110  continue
      do 120 i = 1,k
         y(i) = w(i)
         z(i) = w(n+i)
 120  continue
      k = k + 1
      x(k)  = alpha
      y(k)  = eta
      z(k)  = phi
      gamma = gamma - c*phi
      if (wantsm) sigmin(k) = sn
c
c  While  k .lt. n  repeat the main loop.
c
      if (k .lt. n) goto 100
c
c  Normal termination of main loop.  Compute condition numbers.
c
 200  continue
      t = dmax1(dasum(n,r(1),1),dasum(n,s(1),1))
      conda = t/smin
      condm = t/sn
      return
c
c  Get here only if an exactly singular leading submatrix was encountered.
c
 999  continue
      info = 2
      if (wantsm) then
         do 1000 i = 1,n
            sigmin(i) = 0.0d0
1000     continue
      endif
      return
c
      end
c
c DGETE2--------------------------------------------------------------
c
      subroutine dgete2(n,r,s,b,wantsm,w,y,z,
     -                  x,conda,condm,psteps,sigmin,info)
      logical wantsm
      integer info,n,psteps
      double precision b(*),conda,condm,r(*),s(*),sigmin(*),w(*),x(*),
     -                 y(*),z(*)
c
c  Subroutine  dgete2  solves a system of linear equations with a
c  general Toeplitz matrix, using the extended Levinson algorithm
c  with maximum block-size equal to 2.
c
c  The numbers  conda  and  condm  are estimates of the algorithm
c  and matrix condition numbers, respectively.  If  conda  is much
c  greater than  condm , then a bigger block size is required in order
c  to 'skip over' a cluster of consecutive ill-conditioned leading
c  submatrices.  We recommend using the subroutine  dgetep .
c
c  The quantities  psteps  and  sigmin  are further diagnostic tools:
c  psteps  is the number of block-steps taken, and the array  sigmin
c  (if wanted) holds the estimates for the smallest singular values of
c  all the leading submatrices.  Entries of  sigmin  corresponding to
c  submatrices that were 'skipped over' are negative.
c
c  On entry
c
c     n       integer
c             the order of the Toeplitz matrix (n .gt. 0).
c
c     r       double precision(n)
c             the first row of the Toeplitz matrix.
c
c     s       double precision(n)
c             the first column of the Toeplitz matrix.
c
c     b       double precision(n)
c             the right-hand side of the linear system.
c
c     wantsm  logical
c             wantsm = true  - return  sigmin ,
c             wantsm = false - do not return  sigmin .
c
c     w       double precision(4*n)
c             workspace of length  4*n .
c
c     y,z     double precision(2*n)
c             two workspaces of lenght  2*n  each, used internally to
c             hold the solutions to the Yule-Walker problems.
c
c  On return
c
c     x       double precision(n)
c             the solution to the linear system; if  b  is not required
c             then  b  and  x  may share the same storage locations.
c
c     conda   double precision
c             an estimate of the algorithm condition number, defined
c             as the 2-norm of the Toeplitz matrix divided by the
c             smallest singular value of all the leading submatrices,
c             except those that were 'skipped over' by the algorithm.
c
c     condm   double precision
c             an estimate of the classical 2-norm condition number of
c             the Toeplitz matrix.
c
c     psteps  integer
c             the number of block-steps used to solve the linear system
c             of equations with the extended Levinson algorithm.
c
c     sigmin  double precision(n)
c             if  wantsm = true , then  sigmin  holds the estimates of
c             the smallest singular values of all the leading submatri-
c             ces; if  wantsm = false , then  sigmin  is not accessed.
c             Entries of  sigmin  corresponding to submatrices that
c             were 'skipped over' are negative.
c
c     info    integer
c             info = 0  normal value,
c             info = 1  illegal  n ,
c             info = 2  a block-step failed because  2  consecutive
c                       exactly singular leading submatrices were
c                       encountered.
c
c  This version dated 09/04/90.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
c  Subroutines and functions
c
c  blas     dasum,ddot,idamax
c  others   dgesl2,dgesv2
c  fortran  dabs,dmax1
c
c  Internal variables
c
      integer idamax,inf,ip,k,pold
      double precision a1,a2,b1,b2,c1,c2,dasum,ddot,d1,d2,e1,e2,f1,f2,
     -                 gamma,gammao,g12,g21,g22,h,psi,smin,smin1,smin2,
     -                 t,tau,u,yn,zn
c
c  Check parameters, treat the n=1 case, and set the factor  tau .
c
      psteps = 0
      k      = 0
      info   = 0
      if (n .eq. 1) then
         if (r(1) .eq. 0.0d0) goto 999
         x(1) = b(1)/r(1)
      endif
      if (n .le. 0) then
         info = 1
         return
      endif
      tau = 1.0d-1
c
c  Special processing of the first p-by-p leading submatrix  T.p .
c  Choose the block-size  p  such that it minimizes  sigma.min(T.p)
c  for  p = 1,2 , and solve the three p-by-p systems involving  T.p .
c
      smin1 = dabs(r(1))
      call dgesv2(r(1),r(2),s(2),r(1),t,smin2)
      if (smin1 .gt. smin2) then
         gammao = r(1)
         x(1)   =  b(1)/gammao
         y(1)   = -r(2)/gammao
         z(1)   = -s(2)/gammao
         gamma  = gammao + s(2)*y(1)
         psi    = smin1
         smin   = smin1
         if (wantsm) sigmin(1) = smin1
         k = 1
         pold = 1
c        print *,'First step was a 1-step'
      else
         if (smin2 .eq. 0.0d0) goto 999
         call dgesl2(r(1),s(2),r(2),r(1),b(1),b(2),x(1),x(2),inf)
         if (inf .eq. 1) goto 999
         c1 = -r(2)
         c2 = -r(3)
         call dgesl2(r(1),r(2),s(2),r(1),c1,c2,y(1),y(2),inf)
         c1 = -s(2)
         c2 = -s(3)
         call dgesl2(r(1),s(2),r(2),r(1),c1,c2,z(1),z(2),inf)
         gamma = r(1) + s(2)*y(1) + s(3)*y(2)
         psi   = smin2
         smin  = smin2
         if (wantsm) then
            sigmin(1) = - smin1
            sigmin(2) = smin2
         endif
         k = 2
         pold = 2
         psteps = 1
c        print *,'First step was a 2-step'
      endif
c
c  Main loop starts here.
c
      if (k .eq. n) goto 400
 100  continue
c     print *,'Enter main loop with k = ',k
c
c  Prepare for a classical Levinson step.
c
      b1  =  b(k+1) - ddot(k,s(2),1,x(1),-1)
      c1  = -r(k+2) - ddot(k,r(2),1,y(1),-1)
      d1  = -s(k+2) - ddot(k,s(2),1,z(1),-1)
      ip  = idamax(k,y(1),1)
      yn  = dabs(y(ip))
      ip  = idamax(k,z(1),1)
      zn  = dabs(z(ip))
      smin1 = dabs(gamma)/dmax1(1.0d0,yn,zn,yn*zn)
c
c  If the leading submatrix  T.k+1  is well-conditioned, or if
c  k+1 = n , then perform a classical Levinson step ...
c
      if (smin1 .ge. tau*smin .or. k+1 .eq. n) goto 200
c
c  ... else compute  y.k,1  and  z.k,1 .  If the previous step was a
c  classical step, then use the simple updating formula ...
c
c     print *,'   entering block phase: p = 2, k =',k
      if (pold .eq. 1) then
c        print *,'   use simple updating formula to get y.k,p-1'
         t = c1/gammao
         u = d1/gammao
         do 110 i = 1,k-1
            y(n+i) = y(i+1) - y(1)*y(i) + t*w(3*n+k-i)
            z(n+i) = z(i+1) - z(1)*z(i) + u*w(  n+k-i)
 110     continue
         y(n+k) = -y(1)*y(k) + t
         z(n+k) = -z(1)*z(k) + u
c
c  ... else if the previous step was the first step of the algorithm,
c  then compute  y.k,1  and  z.k,1  directly ...
c
      elseif (pold. eq. k) then
c        print *,'   previous step was the first'
         a1 = -r(3)
         a2 = -r(4)
         call dgesl2(r(1),r(2),s(2),r(1),a1,a2,y(n+1),y(n+2),inf)
         a1 = -s(3)
         a2 = -s(4)
         call dgesl2(r(1),s(2),r(2),r(1),a1,a2,z(n+1),z(n+2),inf)
c
c  ... else update the previous  y.k,1  and  z.k,1 .
c
      else
c        print *,'   update the previous y.k,1 '
         a1 = -r(k+1) - ddot(k-2,r(2),1,y(n+1),-1)
         a2 = -r(k+2) - ddot(k-2,r(3),1,y(n+1),-1)
         call dgesl2(gammao,g12,g21,g22,a1,a2,e1,e2,inf)
         a1 = -s(k+1) - ddot(k-2,s(2),1,z(n+1),-1)
         a2 = -s(k+2) - ddot(k-2,s(3),1,z(n+1),-1)
         call dgesl2(gammao,g21,g12,g22,a1,a2,f1,f2,inf)
         do 120 i = 1,k-2
            w(i)     = y(n+i) + e1*w(3*n+k-i-1) + e2*z(n+k-i-1)
            w(2*n+i) = z(n+i) + f1*w(  n+k-i-1) + f2*y(n+k-i-1)
 120     continue
         do 130 i = 1,k-2
            y(n+i) = w(i)
            z(n+i) = w(2*n+i)
 130     continue
         y(n+k-1) = e1
         y(n+k)   = e2
         z(n+k-1) = f1
         z(n+k)   = f2
      endif
c
c  Construct the Schur complement  Gamma.2  and compute its smallest
c  singular value.  Also, construct the corresponding right-hand sides.
c
      g21 = s(2) + ddot(k,s(3),1,y(1)  ,1)
      g12 = r(2) + ddot(k,s(2),1,y(n+1),1)
      g22 = r(1) + ddot(k,s(3),1,y(n+1),1)
      call dgesv2(gamma,g21,g12,g22,h,t)
      b2 =  b(k+2) - ddot(k,s(3),1,x(1),-1)
      c2 = -r(k+3) - ddot(k,r(3),1,y(1),-1)
      d2 = -s(k+3) - ddot(k,s(3),1,z(1),-1)
c
c  Estimate the smallest singular value  sigma.min(T.k+2)  of the
c  leading submatrix of order  k+2 .
c
      ip    = idamax(k,y(n+1),1)
      yn    = dmax1(yn,dabs(y(n+ip)))
      ip    = idamax(k,z(n+1),1)
      zn    = dmax1(zn,dabs(z(n+ip)))
      smin2 = t/dmax1(1.0d0,yn,zn,yn*zn)
c
c  If this  T.k+2  is not well-conditioned, then find the best possible
c  block-size; i.e. the  p  that maximizes  sigma.min(T.k+p) , p = 1,2 .
c
      if (smin2 .lt. tau*smin) then
c        print *,'   do best possible step'
         h = dmax1(smin1,smin2)
         if (h .lt. smin) smin = h
         if (smin1 .gt. smin2) goto 200
         if (smin2 .eq. 0.0d0) goto 999
      endif
c
c  Perform an extended Levinson step: save the present  y.k and  z.k ,
c  solve the small systems involving the Schur complement  Gamma.2 ,
c  and update the solutions.
c
c     print *,'   extended Levinson step with k,p = ',k,2
      call dgesl2(gamma,g21,g12,g22,b1,b2,a1,a2,inf)
      if (inf .eq. 1) goto 999
      call dgesl2(gamma,g12,g21,g22,c1,c2,e1,e2,inf)
      call dgesl2(gamma,g21,g12,g22,d1,d2,f1,f2,inf)
      do 140 i = 1,k
         w(n+i)   = y(i)
         w(3*n+i) = z(i)
         x(i)     = x(i) + a1*y(k-i+1) + a2*y(n+k-i+1)
         w(i)     = y(i) + e1*z(k-i+1) + e2*z(n+k-i+1)
         w(2*n+i) = z(i) + f1*y(k-i+1) + f2*y(n+k-i+1)
 140  continue
      do 150 i = 1,k
         y(i) = w(i)
         z(i) = w(2*n+i)
 150  continue
      k = k + 2
      x(k-1) = a1
      x(k)   = a2
      y(k-1) = e1
      y(k)   = e2
      z(k-1) = f1
      z(k)   = f2
      gammao = gamma
      gamma  = r(1) + ddot(k,s(2),1,y(1),1)
      pold   = 2
      psteps = psteps + 1
      if (smin2 .lt. psi) psi = smin2
      if (wantsm) then
         sigmin(k-1) = - smin1
         sigmin(k)   = smin2
      endif
      goto 300
c
c  Perform a classical Levinson step: save the present  y.k  and
c  z.k , solve for  a1 , e1  and  f1 , and update the solutions.
c
 200  continue
c     print *,'   perform a classical Levinson step'
      a1 = b1/gamma
      e1 = c1/gamma
      f1 = d1/gamma
      do 210 i = 1,k
         w(n+i)   = y(i)
         w(3*n+i) = z(i)
         x(i)     = x(i) + a1*y(k-i+1)
         y(n+i)   = y(i) + e1*z(k-i+1)
         z(n+i)   = z(i) + f1*y(k-i+1)
 210  continue
      do 220 i = 1,k
         y(i) = y(n+i)
         z(i) = z(n+i)
 220  continue
      k = k + 1
      x(k)   = a1
      y(k)   = e1
      z(k)   = f1
      gammao = gamma
      gamma  = gamma - c1*f1
      pold   = 1
      if (smin1 .lt. psi) psi = smin1
      if (wantsm) sigmin(k) = smin1
c
c  While  k .lt. n  repeat the main loop.
c
 300  continue
      if (k .lt. n) goto 100
c
c  Normal termination of main loop.  Compute condition numbers.
c
 400  continue
      t = dmax1(dasum(n,r(1),1),dasum(n,s(1),1))
      conda = t/psi
      if (pold .eq. 1) then
         condm = t/smin1
      else
         condm = t/smin2
      endif
      if (conda .lt. condm) conda = condm
      return
c
c  Get here only if 2 consecutive exactly singular leading submatrices
c  were encountered.
c
 999  continue
      info = 2
      if (wantsm) then
         do 1000 i = k+1,n
            sigmin(i) = 0.0d0
1000     continue
      endif
      return
c
      end
c
c DGETEP--------------------------------------------------------------
c
      subroutine dgetep(n,r,s,b,pmax,wantsm,w,y,z,
     -                  x,conda,condm,psteps,sigmin,info)
      logical wantsm
      integer info,n,pmax,psteps
      double precision b(*),conda,condm,r(*),s(*),sigmin(*),w(*),x(*),
     -                 y(n,*),z(n,*)
c
c  Subroutine  dgetep  solves a system of linear equations with a
c  general Toeplitz matrix, using the extended Levinson algorithm
c  with maximum block-size  pmax .
c
c  This routine is designed for  pmax .gt. 2 ; subroutines  dgetcl
c  and  dgete2  are provided for the special cases  pmax = 1  (clas-
c  sical Levinson) and  pmax = 2 .
c
c  The numbers  conda  and  condm  are estimates of the algorithm
c  and matrix condition numbers, respectively.  If  conda  is much
c  greater than  condm , then a bigger  pmax  is required in order
c  to 'skip over' a cluster of consecutive ill-conditioned leading
c  submatrices.
c
c  The quantities  psteps  and  sigmin  are further diagnostic tools:
c  psteps  is the number of block-steps taken, and the array  sigmin
c  (if wanted) holds the estimates for the smallest singular values of
c  all the leading submatrices.  Entries of  sigmin  corresponding to
c  submatrices that were 'skipped over' are negative.
c
c  On entry
c
c     n       integer
c             the order of the Toeplitz matrix (n .gt. 0).
c
c     r       double precision(n)
c             the first row of the Toeplitz matrix.
c
c     s       double precision(n)
c             the first column of the Toeplitz matrix.
c
c     b       double precision(n)
c             the right-hand side of the linear system.
c
c     pmax    integer
c             the maximum block-size (pmax .gt. 0).
c
c     wantsm  logical
c             wantsm = true  - return  sigmin ,
c             wantsm = false - do not return  sigmin .
c
c     w       double precision(lw)
c             workspace whose length is given by
c                lw = pmax*(pmax*pmax + 20)/3 + 2*(pmax*pmax - 1)
c             Examples of  lw  as a function of  pmax  is given below:
c                pmax:    3     4     5     6     7     8     9    10
c                lw  :   45    78   123   182   257   350   463   598
c
c     y,z     double precision(n,pmax+2)
c             two two-dimensional workspaces, used internally to hold
c             the solutions to the Yule-Walker problems.
c
c  On return
c
c     x       double precision(n)
c             the solution to the linear system; if  b  is not required
c             then  b  and  x  may share the same storage locations.
c
c     conda   double precision
c             an estimate of the algorithm condition number, defined
c             as the 2-norm of the Toeplitz matrix divided by the
c             smallest singular value of all the leading submatrices,
c             except those that were 'skipped over' by the algorithm.
c
c     condm   double precision
c             an estimate of the classical 2-norm condition number of
c             the Toeplitz matrix.
c
c     psteps  integer
c             the number of block-steps used to solve the linear system
c             of equations with the extended Levinson algorithm.
c
c     sigmin  double precision(n)
c             if  wantsm = true , then  sigmin  holds the estimates of
c             the smallest singular values of all the leading submatri-
c             ces; if  wantsm = false , then  sigmin  is not accessed.
c             Entries of  sigmin  corresponding to submatrices that
c             were 'skipped over' are negative.
c
c     info    integer
c             info = 0  normal value,
c             info = 1  illegal  n  or  pmax ,
c             info = 2  a block-step failed because  pmax  consecutive
c                       exactly singular leading submatrices were
c                       encountered.
c
c  This version dated 09/04/90.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
c  Subroutines and functions
c
c  blas     dasum,ddot,idamax
c  linpack  dgefa,dgesl,dgesl2
c  others   dgesm,dgesv2,dgetcl,dgete2,dtplz
c  fortran  dabs,dmax1,min0
c
c  Internal variables
c
      integer a,c,d,e,f,g,inf,ip,ip1,ip2,ipvt,ipvt2,idamax,
     -        k,kold,matp,p,pmax1,pmax2,pold
      double precision dasum,ddot,gamma,gammao,g12,g21,g22,psi,smin,
     -                 t,tau,u,yn,zn
c
c  Check parameters and treat special cases.
c
      psteps = 0
      if (pmax .lt. 3) then
         if (pmax .eq. 1)
     -      call dgetcl(n,r,s,b,wantsm,z,y(1,1),y(1,2),
     -                  x,conda,condm,sigmin,info)
         if (pmax .eq. 2)
     -      call dgete2(n,r,s,b,wantsm,z,y(1,3),y(1,1),
     -                  x,conda,condm,psteps,sigmin,info)
         return
      endif
      k = 0
      info = 0
      if (n .eq. 1) then
         if (r(1) .eq. 0.0d0) goto 999
         x(1) = b(1)/r(1)
      endif
      if (n .le. 0 .or. pmax .le. 0) then
         info = 1
         return
      endif
c
c  Initialize the pointers and set the factor  tau .
c
      a     = 1 + pmax
      c     = a + pmax
      d     = c + pmax
      e     = d + pmax
      f     = e + pmax
      g     = f + pmax
      ipvt2 = g + pmax*pmax
      pmax1 = pmax + 1
      pmax2 = pmax + 2
      tau   = 1.0d-1
c
c  Special processing of the first p-by-p leading submatrix  T.p .
c  Choose the block-size  p  such that it minimizes  sigma.min(T.p)
c  for  p = 1,...,min(n,pmax) .
c
      ip   = min0(n,pmax)
      w(1) = dabs(r(1))
      call dgesv2(r(1),r(2),s(2),r(1),t,w(2))
      ipvt = ipvt2
      do 10 k = 3,ip
         ipvt = ipvt + (k-1)*k
         matp = ipvt + k
         call dtplz(k,r,s,w(matp))
         call dgesm(w(matp),k,k,w(ipvt),w(k),w(e))
  10  continue
      p = idamax(ip,w(1),1)
c     print *,'   first step had p =',p
      smin = w(p)
      if (smin .eq. 0.0d0) goto 999
      psi = w(p)
      if (wantsm) then
         do 20 i = 1,p-1
            sigmin(i) = -w(i)
  20     continue
         sigmin(p) = w(p)
      endif
c
c  Now solve the three p-by-p systems involving  T.p .
c
      if (p .eq. 1) then
         gammao = r(1)
         x(1)   =  b(1)/gammao
         y(1,1) = -r(2)/gammao
         z(1,1) = -s(2)/gammao
      else
         if (p .eq. 2) then
            call dgesl2(r(1),s(2),r(2),r(1),b(1),b(2),x(1),x(2),inf)
            t = -r(2)
            u = -r(3)
            call dgesl2(r(1),r(2),s(2),r(1),t,u,y(1,1),y(2,1),inf)
            t = -s(2)
            u = -s(3)
            call dgesl2(r(1),s(2),r(2),r(1),t,u,z(1,1),z(2,1),inf)
         else
            do 30 i = 1,p
               x(i)   =  b(i)
               y(i,1) = -r(i+1)
               z(i,1) = -s(i+1)
  30        continue
            ipvt = ipvt2 + (p*(p*p - 1))/3 - 2
            matp = ipvt + p
            call dgesl(w(matp),p,p,w(ipvt),x     ,0)
            call dgesl(w(matp),p,p,w(ipvt),y(1,1),1)
            call dgesl(w(matp),p,p,w(ipvt),z(1,1),0)
         endif
         psteps = 1
      endif
      k = p
      pold = p
c
c  Compute the initial Schur complement  gamma .
c
      gamma = r(1)
      do 40 i = 1,p
         gamma = gamma + s(i+1)*y(i,1)
  40  continue
c
c  Main loop starts here.
c
      if (k .eq. n) goto 700
 100  continue
c     print *,'Enter main loop with k = ',k
c
c  Prepare for a classical Levinson step.
c
      p    = 1
      w(a) =  b(k+1) - ddot(k,s(2),1,x(1)  ,-1)
      w(c) = -r(k+2) - ddot(k,r(2),1,y(1,1),-1)
      w(d) = -s(k+2) - ddot(k,s(2),1,z(1,1),-1)
      ip   = idamax(k,y(1,1),1)
      yn   = dabs(y(ip,1))
      ip   = idamax(k,z(1,1),1)
      zn   = dabs(z(ip,1))
      w(1) = dabs(gamma)/dmax1(1.0d0,yn,zn,yn*zn)
c
c  If the leading submatrix  T.k+1  is well-conditioned, or if
c  k+1 = n , then perform a classical Levinson step ...
c
      if (w(1) .ge. tau*smin .or. k+1 .eq. n) goto 500
c
c  ... else perform an inner loop to determine the optimal
c  block-size  p  adaptively.
c
 200  continue
      p = p + 1
c     print *,'   entering block phase: k,p =',k,p
c
c  Compute  y.k,p-1  and  z.k,p-1 .  If the previous step was a
c  classical step, then use the simple updating formula ...
c
      if (pold .eq. 1) then
c        print *,'   use simple updating formula to get y.k,p-1'
         t = w(c+p-2)/gammao
         u = w(d+p-2)/gammao
         do 210 i = 1,k-1
            y(i,p) = y(i+1,p-1) - y(1,p-1)*y(i,1) + t*z(k-i,pmax1)
            z(i,p) = z(i+1,p-1) - z(1,p-1)*z(i,1) + u*y(k-i,pmax1)
 210     continue
         y(k,p) = -y(1,p-1)*y(k,1) + t
         z(k,p) = -z(1,p-1)*z(k,1) + u
c
c  ... else if the previous step was the first step of the algorithm,
c  then compute all  y.k,i  and  z.k,i , i = 1,..,pmax-1  directly ...
c
      elseif (pold. eq. k) then
c        print *,'   previous step was the first'
         if (p .eq. 2) then
            do 230 j = 2,pmax
               if (k .eq. 2) then
                  t = -r(1+j)
                  u = -r(2+j)
                  call dgesl2(r(1),r(2),s(2),r(1),t,u,y(1,j),y(2,j),inf)
                  t = -s(1+j)
                  u = -s(2+j)
                  call dgesl2(r(1),s(2),r(2),r(1),t,u,z(1,j),z(2,j),inf)
               else
                  do 220 i = 1,k
                     y(i,j) = -r(i+j)
                     z(i,j) = -s(i+j)
 220              continue
                  call dgesl(w(matp),k,k,w(ipvt),y(1,j),1)
                  call dgesl(w(matp),k,k,w(ipvt),z(1,j),0)
               endif
 230        continue
         endif
c
c  ... else update the previous  y.k,1  and  z.k,1  (for  p = 2 )
c  and continue along this line.
c
      elseif (p .eq. 2) then
c        print *,'   update the previous y.k,p-1 '
         kold = k - pold
         do 240 i = 1,pold
            w(e+i-1) = -r(kold+i+2) - ddot(kold,r(i+1),1,y(1,2),-1)
            w(f+i-1) = -s(kold+i+2) - ddot(kold,s(i+1),1,z(1,2),-1)
 240     continue
         if (pold .eq. 2) then
            t = w(e)
            u = w(e+1)
            call dgesl2(gammao,g12,g21,g22,t,u,w(e),w(e+1),inf)
            t = w(f)
            u = w(f+1)
            call dgesl2(gammao,g21,g12,g22,t,u,w(f),w(f+1),inf)
         else
            call dgesl(w(matp),pold,pold,w(ipvt),w(e),1)
            call dgesl(w(matp),pold,pold,w(ipvt),w(f),0)
         endif
         do 250 i = 1,kold
            y(i,pmax2) = y(i,2) + w(e)*z(kold-i+1,pmax1)
            z(i,pmax2) = z(i,2) + w(f)*y(kold-i+1,pmax1)
 250     continue
         y(kold+1,2) = w(e)
         z(kold+1,2) = w(f)
         do 270 j = 2,pold
            do 260 i = 1,kold
               y(i,pmax2) = y(i,pmax2) + w(e+j-1)*z(kold-i+1,j)
               z(i,pmax2) = z(i,pmax2) + w(f+j-1)*y(kold-i+1,j)
 260        continue
            y(kold+j,2) = w(e+j-1)
            z(kold+j,2) = w(f+j-1)
 270     continue
         do 280 i = 1,kold
            y(i,2) = y(i,pmax2)
            z(i,2) = z(i,pmax2)
 280     continue
      elseif (p .eq. 3) then
         do 290 i = 1,k-1
            y(i,pmax2) = (y(i,2) - y(i+1,1) + y(1,1)*y(i,1))/w(c)
            z(i,pmax2) = (z(i,2) - z(i+1,1) + z(1,1)*z(i,1))/w(d)
            y(i,3)     = y(i+1,2) - y(1,2)*y(i,1) + w(c+1)*y(i,pmax2)
            z(i,3)     = z(i+1,2) - z(1,2)*z(i,1) + w(d+1)*z(i,pmax2)
 290     continue
         y(k,pmax2) = (y(k,2) + y(1,1)*y(k,1))/w(c)
         z(k,pmax2) = (z(k,2) + z(1,1)*z(k,1))/w(d)
         y(k,3)     = -y(1,2)*y(k,1) + w(c+1)*y(k,pmax2)
         z(k,3)     = -z(1,2)*z(k,1) + w(d+1)*z(k,pmax2)
      else
         do 300 i = 1,k-1
            y(i,p) = y(i+1,p-1) - y(1,p-1)*y(i,1) + w(c+p-2)*y(i,pmax2)
            z(i,p) = z(i+1,p-1) - z(1,p-1)*z(i,1) + w(d+p-2)*z(i,pmax2)
 300     continue
         y(k,p) = -y(1,p-1)*y(k,1) + w(c+p-2)*y(k,pmax2)
         z(k,p) = -z(1,p-1)*z(k,1) + w(d+p-2)*z(k,pmax2)
      endif
c
c  Construct the Schur complement  Gamma.p , factorize it, and estimate
c  its smallest singular value.
c
      if (p .eq. 2) then
         g21 = s(2) + ddot(k,s(3),1,y(1,1),1)
         g12 = r(2) + ddot(k,s(2),1,y(1,2),1)
         g22 = r(1) + ddot(k,s(3),1,y(1,2),1)
         w(g)       = gamma
         w(g+1)     = g21
         w(g+pmax)  = g12
         w(g+pmax1) = g22
         ipvt = ipvt2
         matp = ipvt + 2
         w(matp)   = gamma
         w(matp+1) = g21
         w(matp+2) = g12
         w(matp+3) = g22
         call dgesv2(gamma,g12,g21,g22,u,t)
      else
         ipvt = ipvt + (p-1)*p
         matp = ipvt + p
         ip1 = g + p-1
         ip2 = g + (p-1)*pmax
         do 310 i = 1,p-1
            w(ip1) = s(p-i+1) + ddot(k,s(p+1),1,y(1,i),1)
            w(ip2) = r(p-i+1) + ddot(k,s(i+1),1,y(1,p),1)
            ip1 = ip1 + pmax
            ip2 = ip2 + 1
 310     continue
         w(ip2) = r(1) + ddot(k,s(p+1),1,y(1,p),1)
         ip1 = matp
         do 330 j = 1,p
            ip2 = g + (j-1)*pmax
            do 320 i = 1,p
               w(ip1) = w(ip2)
               ip1 = ip1 + 1
               ip2 = ip2 + 1
 320        continue
 330     continue
         call dgesm(w(matp),p,p,w(ipvt),t,w(e))
      endif
c
c  Construct the corresponding right-hand sides.
c
      w(a+p-1) =  b(k+p  ) - ddot(k,s(p+1),1,x(1)  ,-1)
      w(c+p-1) = -r(k+p+1) - ddot(k,r(p+1),1,y(1,1),-1)
      w(d+p-1) = -s(k+p+1) - ddot(k,s(p+1),1,z(1,1),-1)
c
c  Estimate the smallest singular value  sigma.min(T.k+p)  of the
c  leading submatrix of order  k+p .
c
      ip   = idamax(k,y(1,p),1)
      yn   = dmax1(yn,dabs(y(ip,p)))
      ip   = idamax(k,z(1,p),1)
      zn   = dmax1(zn,dabs(z(ip,p)))
      w(p) = t/dmax1(1.0d0,yn,zn,yn*zn)
c
c  If this  T.k+p  is well-conditioned, then perform an extended
c  Levinson step ...
c
      if (w(p) .ge. tau*smin) goto 400
c
c  ... else, while  p .le. pmax  and  k+p .lt. n , repeat the inner
c  loop.  Otherwise, find the best possible block-size; i.e. the  p
c  that maximizes  sigma.min(T.k+p) , p = 1,...,min(pmax,p-k) .
c
      if (k+p .eq. n) then
         p = idamax(p,w(1),1)
      elseif (p .lt. pmax) then
         goto 200
      else
         p = idamax(pmax,w(1),1)
      endif
c     print *,'   do best possible step'
      if (w(p) .eq. 0.0d0) goto 999
      if (w(p) .lt. smin) smin = w(p)
      ipvt = ipvt2 + (p*(p*p - 1))/3 - 2
      matp = ipvt + p
      if (p .eq. 1) goto 500
c
c  Perform an extended Levinson step: save the present  y.k  and  z.k ,
c  solve the small systems involving the Schur complement  Gamma.p ,
c  and update the solutions.
c
 400  continue
c     print *,'   extended Levinson step with k,p =',k,p
      if (p .eq. 2) then
         t = w(a)
         u = w(a+1)
         call dgesl2(gamma,g21,g12,g22,t,u,w(a),w(a+1),inf)
         t = w(c)
         u = w(c+1)
         call dgesl2(gamma,g12,g21,g22,t,u,w(e),w(e+1),inf)
         t = w(d)
         u = w(d+1)
         call dgesl2(gamma,g21,g12,g22,t,u,w(f),w(f+1),inf)
      else
         do 410 i = 0,p-1
            w(e+i) = w(c+i)
            w(f+i) = w(d+i)
 410     continue
         call dgesl(w(matp),p,p,w(ipvt),w(a),0)
         call dgesl(w(matp),p,p,w(ipvt),w(e),1)
         call dgesl(w(matp),p,p,w(ipvt),w(f),0)
      endif
      do 420 i = 1,k
         x(i)       = x(i)   + w(a)*y(k-i+1,1) + w(a+1)*y(k-i+1,2)
         y(i,pmax1) = y(i,1)
         y(i,pmax2) = y(i,1) + w(e)*z(k-i+1,1) + w(e+1)*z(k-i+1,2)
         z(i,pmax1) = z(i,1)
         z(i,pmax2) = z(i,1) + w(f)*y(k-i+1,1) + w(f+1)*y(k-i+1,2)
 420  continue
      x(k+1)   = w(a)
      x(k+2)   = w(a+1)
      y(k+1,1) = w(e)
      y(k+2,1) = w(e+1)
      z(k+1,1) = w(f)
      z(k+2,1) = w(f+1)
      do 440 j = 3,p
         do 430 i = 1,k
            x(i)       = x(i)       + w(a+j-1)*y(k-i+1,j)
            y(i,pmax2) = y(i,pmax2) + w(e+j-1)*z(k-i+1,j)
            z(i,pmax2) = z(i,pmax2) + w(f+j-1)*y(k-i+1,j)
 430     continue
         x(k+j)   = w(a+j-1)
         y(k+j,1) = w(e+j-1)
         z(k+j,1) = w(f+j-1)
 440  continue
      do 450 i = 1,k
         y(i,1) = y(i,pmax2)
         z(i,1) = z(i,pmax2)
 450  continue
      k      = k + p
      gammao = gamma
      gamma  = r(1) + ddot(k,s(2),1,y(1,1),1)
      pold   = p
      psteps = psteps + 1
      if (w(p) .lt. psi) psi = w(p)
      if (wantsm) then
         do 460 i = 1,p-1
            sigmin(k+i) = -w(i)
 460     continue
         sigmin(k+p) = w(p)
      endif
      goto 600
c
c  Perform a classical Levinson step: save the present  y.k  and  z.k ,
c  solve for  w(a) ,  w(e)   and  w(f) , and update the solutions.
c
 500  continue
c     print *,'   perform a classical Levinson step'
      w(a) = w(a)/gamma
      w(e) = w(c)/gamma
      w(f) = w(d)/gamma
      do 510 i = 1,k
         y(i,pmax1) = y(i,1)
         z(i,pmax1) = z(i,1)
         x(i)       = x(i)   + w(a)*y(k-i+1,1)
         y(i,pmax2) = y(i,1) + w(e)*z(k-i+1,1)
         z(i,pmax2) = z(i,1) + w(f)*y(k-i+1,1)
 510  continue
      do 520 i = 1,k
         y(i,1) = y(i,pmax2)
         z(i,1) = z(i,pmax2)
 520  continue
      k = k + 1
      x(k)   = w(a)
      y(k,1) = w(e)
      z(k,1) = w(f)
      gammao = gamma
      gamma  = gamma - w(c)*w(f)
      pold   = 1
      if (w(1) .lt. psi) psi = w(1)
      if (wantsm) sigmin(k) = w(1)
c
c  While  k .lt. n  repeat the main loop.
c
 600  continue
      if (k .lt. n) goto 100
c
c  Normal termination of main loop.  Compute condition numbers.
c
 700  continue
      t = dmax1(dasum(n,r(1),1),dasum(n,s(1),1))
      conda = t/psi
      condm = t/w(p)
      if (conda .lt. condm) conda = condm
      return
c
c  Get here only if  pmax  consecutive exactly singular leading
c  submatrices were encountered.
c
 999  continue
      info = 2
      if (wantsm) then
         do 1000 i = k+1,n
            sigmin(i) = 0.0d0
1000     continue
      endif
      return
c
      end
c
c DGETST--------------------------------------------------------------
c
      program dgetst
c
c  This program tests the following subroutines:
c     -  dgetcl
c     -  dgete2
c     -  dgetep
c  for solving nonsymmetric Toeplitz systems by means of the Levinson
c  algorithm.  Subroutine dgetcl is an implementation of the classical
c  Levinson algorithm, while dgete2 and dgetep are implementations of
c  the extended Levinson algorithm.  In dgete2, the maximum block-size
c  is 2, and in dgetep the user can specify any maximum block-size.
c  The algorithm is described in Hansen & Chan (1990)
c
c  The subroutines are tested on the following Toeplitz matrices:
c     -  nonsymmetric matrices with random elements,
c     -  the nonsymmetric test-matrix from Sweet (1986), and
c     -  the symmetric KMS test-matrices from Trench (1989).
c
c  The performance of the subroutines is compared with that of the
c  subroutine tsld1 from the Argonne Toeplitz package.
c
c  References:
c  P.C. Hansen & T.F. Chan, "Fortran subroutines for general Toeplitz
c     systems", Report CAM-90-xx, Dept. of Mathematics, UCLA, 1990.
c     Submitted to ACM Trans. Math. Software.
c  D.R. Sweet, "The use of pivoting to improve the numerical perfor-
c     mance of Toeplitz solvers"; in J.M. Speiser (Ed.), Advanced
c     Algorithms and Architectures for Signal Processing", Proc.
c     SPIE 696 (1986), 8-18.
c  W.F. Trence, "Numerical solutions of the eigenvalue problem for
c     Hermitian Toeplitz matrices", SIAM J. Matrix Anal. Appl. 10
c     (1989), 135-146.
c
c  This version dated 09/05/90.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
c  Subroutines and functions
c
c  toeplitz dgetcl,dgete2,dgetep
c  others   timing,tsld1,urand
c  fortran  dble
c
c  Internal variables
c
      implicit double precision (a-z)
      logical wantsm
      integer itype,in,info,iy,n,pmax,psteps
      real    ru1,ru2,time(6),timing
      real    start,finish,etime
      integer nit
      double precision b(65536),conda,condm,dble,r(65536),relerr,
     -        s(65536),sigmin(65536),w(262144),x(65536),y(65536,10),
     -        z(65536,10)

c
c  Generate random matrices of order n = 512,1024,2048 and solve
c  by all the subroutines.  For dgetep, use pmax equal to 4, 6 and 8.
c  Compute the overhead involved in the extended Levinson algorithm.
c  The exact solution consists of all ones.
c
      iy = 82638346
      do 100 in=7,16
         n = 2**in
c
         ru1  = urand(iy)
         ru2  = urand(iy)
         r(1) = dble(ru1) + 1.0d-7*dble(ru2)
         s(1) = dble(ru1) + 1.0d-7*dble(ru2)
         do 10 i=1,n
            ru1  = urand(iy)
            ru2  = urand(iy)
            r(i) = dble(ru1) + 1.0d-7*dble(ru2)
            ru1  = urand(iy)
            ru2  = urand(iy)
            s(i) = dble(ru1) + 1.0d-7*dble(ru2)
  10     continue
c
         do 50 i=1,n
            b(i) = 0.0d0
            do 30 j=1,i-1
  30           b(i) = b(i) + s(i-j+1)
            do 40 j=i,n
  40           b(i) = b(i) + r(j-i+1)
  50     continue
c
c         time(1) = timing()
c         call tsld1(r,s(2),b,x,w,y,n)
c         time(1) = timing() - time(1)
c         if (time(1) .eq. 0.0d0) time(1) = 1.0d0
c         relerr = 0.0d0
c         do 61 i=1,n
c  61        relerr = relerr + (x(i) - 1.0d0)**2
c         relerr = dsqrt(relerr/dble(n))
c         write(6,1003) n,1,relerr,time(1),0.0d0
c         write(6,*) n,1,time(1)
c
c         time(2) = timing()
c         call dgetcl(n,r,s,b,wantsm,w,y,z,x,conda,condm,sigmin,info)
c         time(2) = timing() - time(2)
c         if (time(2) .eq. 0.0d0) time(2) = 1.0d0
c         if (info .ne. 0) then
c            print *,'return from dgetcl with info =',info
c            goto 999
c         endif
c         relerr = 0.0d0
c         do 62 i=1,n
c  62        relerr = relerr + (x(i) - 1.0d0)**2
c         relerr = dsqrt(relerr/dble(n))
c         write(6,1004) n,2,relerr,conda,condm,time(2),
c    -                 (time(2)-time(1))/time(1),0.0d0
c      write(6,*) n,2,time(2)
c
c         time(3) = timing()
c         call dgete2(n,r,s,b,wantsm,w,y,z,x,
c     -               conda,condm,psteps,sigmin,info)
c         time(3) = timing() - time(3)
c         if (info .ne. 0) then
c            print *,'returned from dgete2 with info =',info
c            goto 999
c         endif
c         relerr = 0.0d0
c         do 63 i=1,n
c  63        relerr = relerr + (x(i) - 1.0d0)**2
c         relerr = dsqrt(relerr/dble(n))
c         write(6,1005) n,3,relerr,conda,condm,psteps,time(3),
c     -      (time(3)-time(1))/time(1),(time(3)-time(2))/time(2)
c         write(6,*) n,3,time(3)
c
         pmax = 4
         nit=0
         etime=0.d0
         do while(etime<10.d0)
            call cpu_time(start)
            call dgetep(n,r,s,b,pmax,wantsm,w,y,z,x,
     -           conda,condm,psteps,sigmin,info)
            call cpu_time(finish)
            if (info .ne. 0) then
               print *,'returned from dgetep (pmax=4) with info =',info
               goto 999
            endif
            etime=etime+(finish-start)
            nit=nit+1
         end do
         do 64 i=1,n
  64        relerr = relerr + (x(i) - 1.0d0)**2
         relerr = dsqrt(relerr/dble(n))
         write(*,*) "n=",n,"time ",etime/nit," avg over ",nit," its"
c
c         pmax = 6
c         time(5) = timing()
c         call dgetep(n,r,s,b,pmax,wantsm,w,y,z,x,
c     -               conda,condm,psteps,sigmin,info)
c         time(5) = timing() - time(5)
c         if (info .ne. 0) then
c            print *,'returned from dgetep (pmax=6) with info =',info
c            goto 999
c         endif
c         relerr = 0.0d0
c         do 65 i=1,n
c  65        relerr = relerr + (x(i) - 1.0d0)**2
c         relerr = dsqrt(relerr/dble(n))
c         write(6,1005) n,5,relerr,conda,condm,psteps,time(5),
c     -      (time(5)-time(1))/time(1),(time(5)-time(2))/time(2)
c         write(6,*) n,5,time(5)
c
c         pmax = 8
c         time(6) = timing()
c         call dgetep(n,r,s,b,pmax,wantsm,w,y,z,x,
c     -               conda,condm,psteps,sigmin,info)
c         time(6) = timing() - time(6)
c         if (info .ne. 0) then
c            print *,'returned from dgetep (pmax=8) with info =',info
c            goto 999
c         endif
c         relerr = 0.0d0
c         do 66 i=1,n
c  66        relerr = relerr + (x(i) - 1.0d0)**2
c         relerr = dsqrt(relerr/dble(n))
c         write(6,1005) n,6,relerr,conda,condm,psteps,time(6),
c     -      (time(6)-time(1))/time(1),(time(6)-time(2))/time(2)
c         write(6,*) n,6,time(6)
c
         write(6,1002)
c
 100  continue
c
 1000 format(' ','**************************************************',/,
     -       ' ','* Numerical test of extended Levinson algorithms *',/,
     -       ' ','*       for nonsymmetric Toeplitz matrices.      *',/,
     -       ' ','*            Computer: Amdahl 5890.              *',/,
     -       ' ','**************************************************',/,
     -       ' ',/,
     -       ' ','Legend:',/,
     -       ' ',' 1 - tsld1 (from Argonne Toeplitz package)',/,
     -       ' ',' 2 - dgetcl, classical Levinson algorithm ',
     -                        'with condition estimation',/,
     -       ' ',' 3 - dgete2, extended Levinson algorithm ',
     -                        'with fixed PMAX = 2',/,
     -       ' ',' 4 - dgetep, extended Levinson algorithm, ',
     -                        'general version with PMAX = 4',/,
     -       ' ',' 5 - dgetep, extended Levinson algorithm, ',
     -                        'general version with PMAX = 6',/,
     -       ' ',' 6 - dgetep, extended Levinson algorithm, ',
     -                        'general version with PMAX = 8')
c
 1001 format(' ','  N  case    error     CONDA      CONDM  PSTEPS',
     -           ' time      overhead')
 1002 format(' ','-------------------------------------------------',
     -           '--------------------')
c 1003 format(' ',i4,i4,1pe11.2,'                      ',
c     -                          '    ',e11.5,2pf7.1,'%')
c 1004 format(' ',i4,i4,1p3e11.2,'    ',e11.5,2pf7.1,'%',2pf7.1,'%')
c 1005 format(' ',i4,i4,1p3e11.2,i4    ,e11.5,2pf7.1,'%',2pf7.1,'%')
c
 2001 format(' ',/,' ','Test matrices with random elements:',/,' ')
c 2002 format(' ',/,' ','Test matrices from Sweet (1986):',/,' ')
c 2003 format(' ',/,' ','Test matrices from Trench (1989):',/,' ')
c
 999  stop
      end
c
c DSCAL---------------------------------------------------------------
c
      subroutine  dscal(n,da,dx,incx)
c
c     scales a vector by a constant.
c     uses unrolled loops for increment equal to one.
c     jack dongarra, linpack, 3/11/78.
c
      double precision da,dx(1)
      integer i,incx,m,mp1,n,nincx
c
      if(n.le.0)return
      if(incx.eq.1)go to 20
c
c        code for increment not equal to 1
c
      nincx = n*incx
      do 10 i = 1,nincx,incx
        dx(i) = da*dx(i)
   10 continue
      return
c
c        code for increment equal to 1
c
c
c        clean-up loop
c
   20 m = mod(n,5)
      if( m .eq. 0 ) go to 40
      do 30 i = 1,m
        dx(i) = da*dx(i)
   30 continue
      if( n .lt. 5 ) return
   40 mp1 = m + 1
      do 50 i = mp1,n,5
        dx(i) = da*dx(i)
        dx(i + 1) = da*dx(i + 1)
        dx(i + 2) = da*dx(i + 2)
        dx(i + 3) = da*dx(i + 3)
        dx(i + 4) = da*dx(i + 4)
   50 continue
      return
      end
c
c DSYKMS--------------------------------------------------------------
c
      subroutine dsykms(n,r)
      double precision r
      dimension r(*)
c
c  Generate the symmetric KMS Toeplitz test matrix from W.F. Trench,
c  "Numerical solution of the eigenvalue problem for Hermitian
c  Toeplitz matrices", SIAM J. Matrix Anal. Appl. 10 (1989), 135-146.
c
c  This version dated 07/10/1990.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
      double precision eps
c
      eps  = 5.0d-15
      r(1) = eps
      do 10 i=1,n-1
         r(i+1) = 5.0d-1**i
  10  continue
c
      return
      end
c
c DSYSV2--------------------------------------------------------------
c
      subroutine dsysv2(p,q,r,sig1,sig2)
      double precision p,q,r,sig1,sig2
c
c  Compute the singular values  sig1 .ge. sig2 .ge. 0  of the 2-by-2
c  symmetric matrix  ( p q ) .
c                    ( q r )
c
c  This version dated 12/05/1989.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
c  fortran dabs,dsign,dsqrt
c
      double precision a,b,c,s,t,tau
c
c  Diagonalize the matrix.
c
      if (q .eq. 0.0d0) then
         sig1 = dabs(p)
         sig2 = dabs(r)
      elseif (p .eq. r) then
         sig1 = dabs(p + q)
         sig2 = dabs(p - q)
      else
         a = r - p
         b = 2.0d0*q
         if (dabs(b) .gt. dabs(a)) then
            tau = a/b
            t = dsign(1.0d0,tau)/(dabs(tau) + dsqrt(1.0d0 + tau**2))
         else
            tau = b/a
            t = tau/(1.0d0 + dsqrt(1.0d0 + tau**2))
         endif
         c = 1.0d0/dsqrt(1.0d0 + t**2)
         s = t*c
         sig1 = dabs(c*(p*c - q*s) - s*(q*c - r*s))
         sig2 = dabs(s*(p*s + q*c) + c*(q*s + r*c))
      endif
c
c  Sort the singular values.
c
      if (sig1 .lt. sig2) then
         t    = sig1
         sig1 = sig2
         sig2 = t
      endif
c
      return
      end
c
c DSYSWE--------------------------------------------------------------
c
      subroutine dsyswe(r,n)
      double precision r
      dimension r(*)
c
c  Generate the symmetric Toeplitz test matrix from D.R. Sweet,
c  "The use of pivoting to improve the numerical performance of
c  Toeplitz solvers"; in J.M. Speiser (Ed.), "Advanced Algorithms
c  and Architectures for Signal Processing", Proc. SPIE 696 (1986),
c  8-18.
c
c  The element r(3) was modified for double precision.
c
c  This version dated 07/11/1990.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
      double precision eps
c
      eps  =  5.0d-15
      n    =  6
      r(1) =  2.0d1
      r(2) =  1.5d1
      r(3) =  2.5d0 + eps
      r(4) =  6.0d0
      r(5) =  1.0d0
      r(6) = -2.0d0
c
      return
      end
c
c DSYTCL--------------------------------------------------------------
c
      subroutine dsytcl(n,r,b,wantsm,w,y,x,conda,condm,sigmin,info)
      logical wantsm
      integer info,n
      double precision b(*),conda,condm,r(*),sigmin(*),w(*),x(*),y(*)
c
c  Subroutine  dsytcl  solves a system of linear equations with a
c  symmetric Toeplitz matrix, using the classical Levinson algorithm.
c
c  The numbers  conda  and  condm  are estimates of the algorithm
c  and matrix condition numbers, respectively.  If  conda  is much
c  greater than  condm , then the extended Levinson algorithm is
c  required in order to 'skip over' a cluster of consecutive ill-
c  conditioned leading submatrices.  We recommend using one of the
c  subroutines  dsyte2  and  dsytep .
c
c  The array  sigmin  (if wanted) is a further diagnostic tools: it
c  holds the estimates for the smallest singular values of all the
c  leading submatrices.
c
c  On entry
c
c     n       integer
c             the order of the Toeplitz matrix (n .gt. 0).
c
c     r       double precision(n)
c             the first row of the symmetric Toeplitz matrix.
c
c     b       double precision(n)
c             the right-hand side of the linear system.
c
c     wantsm  logical
c             wantsm = true  - return  sigmin ,
c             wantsm = false - do not return  sigmin .
c
c     w       double precision(n)
c             workspace of length  n .
c
c     y       double precision(n)
c             workspace of lenght  n , used internally to hold the
c             solutions to the Yule-Walker problems.
c
c  On return
c
c     x       double precision(n)
c             the solution to the linear system; if  b  is not required
c             then  b  and  x  may share the same storage locations.
c
c     conda   double precision
c             an estimate of the algorithm condition number, defined
c             as the 2-norm of the Toeplitz matrix divided by the
c             smallest singular value of all the leading submatrices.
c
c     condm   double precision
c             an estimate of the classical 2-norm condition number of
c             the Toeplitz matrix.
c
c     sigmin  double precision(n)
c             if  wantsm = true , then  sigmin  holds the estimates of
c             the smallest singular values of all the leading submatri-
c             ces; if  wantsm = false , then  sigmin  is not accessed.
c
c     info    integer
c             info = 0  normal value,
c             info = 1  illegal  n ,
c             info = 2  a step failed because an exactly singular
c                       leading submatrix was encountered.
c
c  This version dated 12/14/89.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
c  Subroutines and functions
c
c  blas     dasum,ddot,idamax
c  fortran  dabs,dmax1
c
c  Internal variables
c
      integer idamax,ip,k
      double precision alpha,beta,c,dasum,ddot,eta,gamma,s,smin,t,yn2
c
c  Initialization.
c
      k      = 0
      info   = 0
      if (n .le. 0) then
         info = 1
         return
      endif
c
c  Compute the first elements of  x  and  y .
c
      if (r(1) .eq. 0.0d0) goto 999
      x(1)  =  b(1)/r(1)
      y(1)  = -r(2)/r(1)
      gamma = r(1) + r(2)*y(1)
      smin  = dabs(r(1))
      if (wantsm) sigmin(1) = smin
      s = smin
      k = 1
      if (n .eq. 1) goto 200
c
c  Main loop starts here.
c
 100  continue
c
c  Estimate the smallest singular value of the leading submatrix.
c
      ip  = idamax(k,y(1),1)
      yn2 = y(ip)**2
      s   = dabs(gamma)/dmax1(1.0d0,yn2)
      if (s .lt. smin) smin = s
c
c  Perform a classical Levinson step and update the solutions.
c
      beta =  b(k+1) - ddot(k,r(2),1,x(1),-1)
      c    = -r(k+2) - ddot(k,r(2),1,y(1),-1)
      if (gamma .eq. 0.0d0) goto 999
      alpha = beta/gamma
      eta   =    c/gamma
      do 110 i = 1,k
         x(i) = x(i) + alpha*y(k-i+1)
         w(i) = y(i) +   eta*y(k-i+1)
 110  continue
      do 120 i = 1,k
         y(i) = w(i)
 120  continue
      k = k + 1
      x(k)  = alpha
      y(k)  = eta
      gamma = gamma - c*eta
      if (wantsm) sigmin(k) = s
c
c  While  k .lt. n  repeat the main loop.
c
      if (k .lt. n) goto 100
c
c  Normal termination of main loop.  Compute condition numbers.
c
 200  continue
      t = dasum(n,r(1),1)
      conda = t/smin
      condm = t/s
      return
c
c  Get here only if an exactly singular leading submatrix was encountered.
c
 999  continue
      info = 2
      if (wantsm) then
         do 1000 i = 1,n
            sigmin(i) = 0.0d0
1000     continue
      endif
      return
c
      end
c
c DSYTE2--------------------------------------------------------------
c
      subroutine dsyte2(n,r,b,wantsm,w,y,
     -                  x,conda,condm,psteps,sigmin,info)
      logical wantsm
      integer info,n,psteps
      double precision b(*),conda,condm,r(*),sigmin(*),w(*),x(*),y(*)
c
c  Subroutine  dsyte2  solves a system of linear equations with a
c  symmetric Toeplitz matrix, using the extended Levinson algorithm
c  with maximum block-size equal to 2.
c
c  The numbers  conda  and  condm  are estimates of the algorithm
c  and matrix condition numbers, respectively.  If  conda  is much
c  greater than  condm , then a bigger block size is required in order
c  to 'skip over' a cluster of consecutive ill-conditioned leading
c  submatrices.  We recommend using the subroutine  dsytep .
c
c  The quantities  psteps  and  sigmin  are further diagnostic tools:
c  psteps  is the number of block-steps taken, and the array  sigmin
c  (if wanted) holds the estimates for the smallest singular values of
c  all the leading submatrices.  Entries of  sigmin  corresponding to
c  submatrices that were 'skipped over' are negative.
c
c  On entry
c
c     n       integer
c             the order of the Toeplitz matrix (n .gt. 0).
c
c     r       double precision(n)
c             the first row of the symmetric Toeplitz matrix.
c
c     b       double precision(n)
c             the right-hand side of the linear system.
c
c     wantsm  logical
c             wantsm = true  - return  sigmin ,
c             wantsm = false - do not return  sigmin .
c
c     w       double precision(2*n)
c             workspace of length  2*n .
c
c     y       double precision(2*n)
c             workspace of lenght  2*n , used internally to
c             hold the solutions to the Yule-Walker problems.
c
c  On return
c
c     x       double precision(n)
c             the solution to the linear system; if  b  is not required
c             then  b  and  x  may share the same storage locations.
c
c     conda   double precision
c             an estimate of the algorithm condition number, defined
c             as the 2-norm of the Toeplitz matrix divided by the
c             smallest singular value of all the leading submatrices,
c             except those that were 'skipped over' by the algorithm.
c
c     condm   double precision
c             an estimate of the classical 2-norm condition number of
c             the Toeplitz matrix.
c
c     psteps  integer
c             the number of block-steps used to solve the linear system
c             of equations with the extended Levinson algorithm.
c
c     sigmin  double precision(n)
c             if  wantsm = true , then  sigmin  holds the estimates of
c             the smallest singular values of all the leading submatri-
c             ces; if  wantsm = false , then  sigmin  is not accessed.
c             Entries of  sigmin  corresponding to submatrices that
c             were 'skipped over' are negative.
c
c     info    integer
c             info = 0  normal value,
c             info = 1  illegal  n ,
c             info = 2  a block-step failed because  2  consecutive
c                       exactly singular leading submatrices were
c                       encountered.
c
c  This version dated 09/04/90.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
c  Subroutines and functions
c
c  blas     dasum,ddot,idamax
c  others   dgesl2,dsysv2
c  fortran  dabs,dmax1,dmin1
c
c  Internal variables
c
      integer idamax,inf,ip,k,pold
      double precision a1,a2,b1,b2,c1,c2,dasum,ddot,e1,e2,gamma,gammao,
     -                 g21,g22,psi,s,smin,smin1,smin2,t,tau,yn,yn2
c
c  Check parameters, treat the n=1 case, and set the factor  tau .
c
      psteps = 0
      k      = 0
      info   = 0
      if (n .eq. 1) then
         if (r(1) .eq. 0.0d0) goto 999
         x(1) = b(1)/r(1)
      endif
      if (n .le. 0) then
         info = 1
         return
      endif
      tau = 1.0d-1
c
c  Special processing of the first p-by-p leading submatrix  T.p .
c  Choose the block-size  p  such that it minimizes  sigma.min(T.p)
c  for  p = 1,2 , and solve the two p-by-p systems involving  T.p .
c
      smin1 = dabs(r(1))
      smin2 = dmin1(dabs(r(1)+r(2)),dabs(r(1)-r(2)))
      if (smin1 .gt. smin2) then
         gammao = r(1)
         x(1)   =  b(1)/gammao
         y(1)   = -r(2)/gammao
         gamma  = gammao + r(2)*y(1)
         psi    = smin1
         smin   = smin1
         if (wantsm) sigmin(1) = smin1
         k = 1
         pold = 1
c        print *,'First step was a 1-step'
      else
         if (smin2 .eq. 0.0d0) goto 999
         call dgesl2(r(1),r(2),r(2),r(1),b(1),b(2),x(1),x(2),inf)
         if (inf .eq. 1) goto 999
         c1 = -r(2)
         c2 = -r(3)
         call dgesl2(r(1),r(2),r(2),r(1),c1,c2,y(1),y(2),inf)
         gamma = r(1) + r(2)*y(1) + r(3)*y(2)
         psi   = smin2
         smin  = smin2
         if (wantsm) then
            sigmin(1) = - smin1
            sigmin(2) = smin2
         endif
         k = 2
         pold = 2
         psteps = 1
c        print *,'First step was a 2-step'
      endif
c
c  Main loop starts here.
c
      if (k .eq. n) goto 400
 100  continue
c     print *,'Enter main loop with k = ',k
c
c  Prepare for a classical Levinson step.
c
      b1  =  b(k+1) - ddot(k,r(2),1,x(1),-1)
      c1  = -r(k+2) - ddot(k,r(2),1,y(1),-1)
      ip  = idamax(k,y(1),1)
      yn  = dabs(y(ip))
      yn2 = yn**2
      smin1 = dabs(gamma)/dmax1(1.0d0,yn2)
c
c  If the leading submatrix  T.k+1  is well-conditioned, or if
c  k+1 = n , then perform a classical Levinson step ...
c
      if (smin1 .ge. tau*smin .or. k+1 .eq. n) goto 200
c
c  ... else compute  y.k,1 .  If the previous step was a classical
c  step, then use the simple updating formula ...
c
c     print *,'   entering block phase: p = 2, k =',k
      if (pold .eq. 1) then
c        print *,'   use simple updating formula to get y.k,1'
         t = c1/gammao
         do 110 i = 1,k-1
            y(n+i) = y(i+1) - y(1)*y(i) + t*w(n+k-i)
 110     continue
         y(n+k) = -y(1)*y(k) + t
c
c  ... else if the previous step was the first step of the algorithm,
c  then compute  y.k,1  directly ...
c
      elseif (pold. eq. k) then
c        print *,'   previous step was the first'
         a1 = -r(3)
         a2 = -r(4)
         call dgesl2(r(1),r(2),r(2),r(1),a1,a2,y(n+1),y(n+2),inf)
c
c  ... else update the previous  y.k,1 .
c
      else
c        print *,'   update the previous y.k,1 '
         a1 = -r(k+1) - ddot(k-2,r(2),1,y(n+1),-1)
         a2 = -r(k+2) - ddot(k-2,r(3),1,y(n+1),-1)
         call dgesl2(gammao,g21,g21,g22,a1,a2,e1,e2,inf)
         do 120 i = 1,k-2
            w(i) = y(n+i) + e1*w(n+k-i-1) + e2*y(n+k-i-1)
 120     continue
         do 130 i = 1,k-2
            y(n+i) = w(i)
 130     continue
         y(n+k-1) = e1
         y(n+k)   = e2
      endif
c
c  Construct the Schur complement  Gamma.2  and compute its smallest
c  singular value.  Also, construct the corresponding right-hand sides.
c
      g21 = r(2) + ddot(k,r(3),1,y(1)  ,1)
      g22 = r(1) + ddot(k,r(3),1,y(n+1),1)
      call dsysv2(gamma,g21,g22,s,t)
      b2 =  b(k+2) - ddot(k,r(3),1,x(1),-1)
      c2 = -r(k+3) - ddot(k,r(3),1,y(1),-1)
c
c  Estimate the smallest singular value  sigma.min(T.k+2)  of the
c  leading submatrix of order  k+2 .
c
      ip    = idamax(k,y(n+1),1)
      yn    = dmax1(yn,dabs(y(n+ip)))
      yn2   = yn**2
      smin2 = t/dmax1(1.0d0,yn2)
c
c  If this  T.k+2  is not well-conditioned, then find the best possible
c  block-size; i.e. the  p  that maximizes  sigma.min(T.k+p) , p = 1,2 .
c
      if (smin2 .lt. tau*smin) then
c        print *,'   do best possible step'
         h = dmax1(smin1,smin2)
         if (h .lt. smin) smin = h
         if (smin1 .gt. smin2) goto 200
         if (smin2 .eq. 0.0d0) goto 999
      endif
c
c  Perform an extended Levinson step: save the present  y.k , solve
c  the small systems involving the Schur complement  Gamma.2 , and
c  update the solutions.
c
c     print *,'   perform an extended Levinson step with p = 2'
      call dgesl2(gamma,g21,g21,g22,b1,b2,a1,a2,inf)
      if (inf .eq. 1) goto 999
      call dgesl2(gamma,g21,g21,g22,c1,c2,e1,e2,inf)
      do 140 i = 1,k
         w(n+i) = y(i)
         x(i)   = x(i) + a1*y(k-i+1) + a2*y(n+k-i+1)
         w(i)   = y(i) + e1*y(k-i+1) + e2*y(n+k-i+1)
 140  continue
      do 150 i = 1,k
         y(i) = w(i)
 150  continue
      k = k + 2
      x(k-1) = a1
      x(k)   = a2
      y(k-1) = e1
      y(k)   = e2
      gammao = gamma
      gamma  = r(1) + ddot(k,r(2),1,y(1),1)
      pold   = 2
      psteps = psteps + 1
      if (smin2 .lt. psi) psi = smin2
      if (wantsm) then
         sigmin(k-1) = - smin1
         sigmin(k)   = smin2
      endif
      goto 300
c
c  Perform a classical Levinson step: save the present  y.k , solve
c  for  a1  and  e1 , and update the solutions.
c
 200  continue
c     print *,'   perform a classical Levinson step'
      a1 = b1/gamma
      e1 = c1/gamma
      do 210 i = 1,k
         w(n+i)  = y(i)
         x(i)    = x(i) + a1*y(k-i+1)
         y(n+i)  = y(i) + e1*y(k-i+1)
 210  continue
      do 220 i = 1,k
         y(i) = y(n+i)
 220  continue
      k = k + 1
      x(k)   = a1
      y(k)   = e1
      gammao = gamma
      gamma  = gamma - c1*e1
      pold   = 1
      if (smin1 .lt. psi) psi = smin1
      if (wantsm) sigmin(k) = smin1
c
c  While  k .lt. n  repeat the main loop.
c
 300  continue
      if (k .lt. n) goto 100
c
c  Normal termination of main loop.  Compute condition numbers.
c
 400  continue
      t = dasum(n,r(1),1)
      conda = t/psi
      if (pold .eq. 1) then
         condm = t/smin1
      else
         condm = t/smin2
      endif
      return
c
c  Get here only if 2 consecutive exactly singular leading submatrices
c  were encountered.
c
 999  continue
      info = 2
      if (wantsm) then
         do 1000 i = k+1,n
            sigmin(i) = 0.0d0
1000     continue
      endif
      return
c
      end
c
c DSYTEP--------------------------------------------------------------
c
      subroutine dsytep(n,r,b,pmax,wantsm,w,y,
     -                  x,conda,condm,psteps,sigmin,info)
      logical wantsm
      integer info,n,pmax,psteps
      double precision b(*),conda,condm,r(*),sigmin(*),w(*),x(*),y(n,*)
c
c  Subroutine  dsytep  solves a system of linear equations with a
c  symmetric Toeplitz matrix, using the extended Levinson algorithm
c  with maximum block-size  pmax .
c
c  This routine is designed for  pmax .gt. 2 ; subroutines  dsytcl
c  and  dsyte2  are provided for the special cases  pmax = 1  (clas-
c  sical Levinson) and  pmax = 2 .
c
c  The numbers  conda  and  condm  are estimates of the algorithm
c  and matrix condition numbers, respectively.  If  conda  is much
c  greater than  condm , then a bigger  pmax  is required in order
c  to 'skip over' a cluster of consecutive ill-conditioned leading
c  submatrices.
c
c  The quantities  psteps  and  sigmin  are further diagnostic tools:
c  psteps  is the number of block-steps taken, and the array  sigmin
c  (if wanted) holds the estimates for the smallest singular values of
c  all the leading submatrices.  Entries of  sigmin  corresponding to
c  submatrices that were 'skipped over' are negative.
c
c  On entry
c
c     n       integer
c             the order of the Toeplitz matrix (n .gt. 0).
c
c     r       double precision(n)
c             the first row of the symmetric Toeplitz matrix.
c
c     b       double precision(n)
c             the right-hand side of the linear system.
c
c     pmax    integer
c             the maximum block-size (pmax .gt. 0).
c
c     wantsm  logical
c             wantsm = true  - return  sigmin ,
c             wantsm = false - do not return  sigmin .
c
c     w       double precision(lw)
c             workspace whose length is given by
c                lw = pmax*(pmax*pmax + 14)/3 + 2*(pmax*pmax - 1)
c             Examples of  lw  as a function of  pmax  is given below:
c                pmax:    3     4     5     6     7     8     9    10
c                lw  :   39    70   113   170   243   334   445   578
c
c     y       double precision(n,pmax+2)
c             two-dimensional workspace, used internally to hold
c             the solutions to the Yule-Walker problems.
c
c  On return
c
c     x       double precision(n)
c             the solution to the linear system; if  b  is not required
c             then  b  and  x  may share the same storage locations.
c
c     conda   double precision
c             an estimate of the algorithm condition number, defined
c             as the 2-norm of the Toeplitz matrix divided by the
c             smallest singular value of all the leading submatrices,
c             except those that were 'skipped over' by the algorithm.
c
c     condm   double precision
c             an estimate of the classical 2-norm condition number of
c             the Toeplitz matrix.
c
c     psteps  integer
c             the number of block-steps used to solve the linear system
c             of equations with the extended Levinson algorithm.
c
c     sigmin  double precision(n)
c             if  wantsm = true , then  sigmin  holds the estimates of
c             the smallest singular values of all the leading submatri-
c             ces; if  wantsm = false , then  sigmin  is not accessed.
c             Entries of  sigmin  corresponding to submatrices that
c             were 'skipped over' are negative.
c
c     info    integer
c             info = 0  normal value,
c             info = 1  illegal  n  or  pmax ,
c             info = 2  a block-step failed because  pmax  consecutive
c                       exactly singular leading submatrices were
c                       encountered.
c
c  This version dated 09/04/90.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
c  Subroutines and functions
c
c  blas     dasum,ddot,idamax
c  linpack  dgefa,dgesl,dgesl2
c  others   dgesm,dsysv2,dsytcl,dsyte2,dtplz
c  fortran  dabs,dmax1,dmin1,min0
c
c  Internal variables
c
      integer a,c,e,g,idamax,inf,ip,ip1,ip2,ipvt,ipvt2,
     -        k,kold,matp,p,pmax1,pmax2,pold
      double precision dasum,ddot,gamma,gammao,g12,g22,psi,s,smin,
     -                 t,tau,yn,yn2
c
c  Check parameters and treat special cases.
c
      psteps = 0
      if (pmax .lt. 3) then
         if (pmax .eq. 1)
     -      call dsytcl(n,r,b,wantsm,y(1,2),y(1,1),
     -                  x,conda,condm,sigmin,info)
         if (pmax .eq. 2)
     -      call dsyte2(n,r,b,wantsm,y(1,3),y(1,1),
     -                  x,conda,condm,psteps,sigmin,info)
         return
      endif
      k = 0
      info = 0
      if (n .eq. 1) then
         if (r(1) .eq. 0.0d0) goto 999
         x(1) = b(1)/r(1)
      endif
      if (n .le. 0 .or. pmax .le. 0) then
         info = 1
         return
      endif
c
c  Initialize the pointers and set the factor  tau .
c
      a     = 1 + pmax
      c     = a + pmax
      e     = c + pmax
      g     = e + pmax
      ipvt2 = g + pmax*pmax
      pmax1 = pmax + 1
      pmax2 = pmax + 2
      tau   = 1.0d-1
c
c  Special processing of the first p-by-p leading submatrix  T.p .
c  Choose the block-size  p  such that it minimizes  sigma.min(T.p)
c  for  p = 1,...,min(n,pmax) .
c
      ip   = min0(n,pmax)
      w(1) = dabs(r(1))
      w(2) = dmin1(dabs(r(1)+r(2)),dabs(r(1)-r(2)))
      ipvt = ipvt2
      do 10 k = 3,ip
         ipvt = ipvt + (k-1)*k
         matp = ipvt + k
         call dtplz(k,r,r,w(matp))
         call dgesm(w(matp),k,k,w(ipvt),w(k),w(e))
  10  continue
      p = idamax(ip,w(1),1)
      smin = w(p)
      if (smin .eq. 0.0d0) goto 999
      psi = w(p)
      if (wantsm) then
         do 20 i = 1,p-1
            sigmin(i) = - w(i)
  20     continue
         sigmin(p) = w(p)
      endif
c
c  Now solve the two p-by-p systems involving  T.p .
c
      if (p .eq. 1) then
         gammao = r(1)
         x(1)   =  b(1)/gammao
         y(1,1) = -r(2)/gammao
      else
         if (p .eq. 2) then
            call dgesl2(r(1),r(2),r(2),r(1),b(1),b(2),x(1),x(2),inf)
            s = -r(2)
            t = -r(3)
            call dgesl2(r(1),r(2),r(2),r(1),s,t,y(1,1),y(2,1),inf)
         else
            do 30 i = 1,p
               x(i)   =  b(i)
               y(i,1) = -r(i+1)
  30        continue
            ipvt = ipvt2 + (p*(p*p - 1))/3 - 2
            matp = ipvt + p
            call dgesl(w(matp),p,p,w(ipvt),x     ,0)
            call dgesl(w(matp),p,p,w(ipvt),y(1,1),0)
         endif
         psteps = 1
      endif
      pold = p
      k    = p
c
c  Compute the initial Schur complement  gamma .
c
      gamma = r(1)
      do 40 i = 1,p
         gamma = gamma + r(i+1)*y(i,1)
  40  continue
c
c  Main loop starts here.
c
      if (k .eq. n) goto 700
 100  continue
c     print *,'Enter main loop with k = ',k
c
c  Prepare for a classical Levinson step.
c
      p    = 1
      w(a) =  b(k+1) - ddot(k,r(2),1,x(1)  ,-1)
      w(c) = -r(k+2) - ddot(k,r(2),1,y(1,1),-1)
      ip   = idamax(k,y(1,1),1)
      yn   = dabs(y(ip,1))
      yn2  = yn**2
      w(1) = dabs(gamma)/dmax1(1.0d0,yn2)
c
c  If the leading submatrix  T.k+1  is well-conditioned, or if
c  k+1 = n , then perform a classical Levinson step ...
c
      if (w(1) .ge. tau*smin .or. k+1 .eq. n) goto 500
c
c  ... else perform an inner loop to determine the optimal
c  block-size  p  adaptively.
c
 200  continue
      p = p + 1
c     print *,'   entering block phase: k,p =',k,p
c
c  Compute  y.k,p-1 .  If the previous step was a classical step,
c  then use the simple updating formula ...
c
      if (pold .eq. 1) then
c        print *,'   use simple updating formula to get y.k,p-1'
         t = w(c+p-2)/gammao
         do 210 i = 1,k-1
            y(i,p) = y(i+1,p-1) - y(1,p-1)*y(i,1) + t*y(k-i,pmax1)
 210     continue
         y(k,p) = -y(1,p-1)*y(k,1) + t
c
c  ... else if the previous step was the first step of the algorithm,
c  then compute all  y.k,i , i = 1,..,pmax-1  directly ...
c
      elseif (pold. eq. k) then
c        print *,'   previous step was the first'
         if (p .eq. 2) then
            do 230 j = 2,pmax
               if (k .eq. 2) then
                  s = -r(1+j)
                  t = -r(2+j)
                  call dgesl2(r(1),r(2),r(2),r(1),s,t,y(1,j),y(2,j),inf)
               else
                  do 220 i = 1,k
                     y(i,j) = -r(i+j)
 220              continue
                  call dgesl(w(matp),k,k,w(ipvt),y(1,j),0)
               endif
 230        continue
         endif
c
c  ... else update the previous  y.k,1  (for  p = 2 ) and continue
c  along this line.
c
      elseif (p .eq. 2) then
c        print *,'   update the previous y.k,p-1 '
         kold = k - pold
         do 240 i = 1,pold
            w(e+i-1) = -r(kold+i+2) - ddot(kold,r(i+1),1,y(1,2),-1)
 240     continue
         if (pold .eq. 2) then
            s = w(e)
            t = w(e+1)
            call dgesl2(r(1),r(2),r(2),r(1),s,t,w(e),w(e+1),inf)
         else
            call dgesl(w(matp),pold,pold,w(ipvt),w(e),0)
         endif
         do 250 i = 1,kold
            y(i,pmax2) = y(i,2) + w(e)*y(kold-i+1,pmax1)
 250     continue
         y(kold+1,2) = w(e)
         do 270 j = 2,pold
            do 260 i = 1,kold
               y(i,pmax2) = y(i,pmax2) + w(e+j-1)*y(kold-i+1,j)
 260        continue
            y(kold+j,2) = w(e+j-1)
 270     continue
         do 280 i = 1,kold
            y(i,2) = y(i,pmax2)
 280     continue
      elseif (p .eq. 3) then
         do 290 i = 1,k-1
            y(i,pmax2) = (y(i,2) - y(i+1,1) + y(1,1)*y(i,1))/w(c)
            y(i,3)     = y(i+1,2) - y(1,2)*y(i,1) + w(c+1)*y(i,pmax2)
 290     continue
         y(k,pmax2) = (y(k,2) + y(1,1)*y(k,1))/w(c)
         y(k,3) = -y(1,2)*y(k,1) + w(c+1)*y(k,pmax2)
      else
         do 300 i = 1,k-1
            y(i,p) = y(i+1,p-1) - y(1,p-1)*y(i,1) + w(c+p-2)*y(i,pmax2)
 300     continue
         y(k,p) = -y(1,p-1)*y(k,1) + w(c+p-2)*y(k,pmax2)
      endif
c
c  Construct the Schur complement  Gamma.p , factorize it, and estimate
c  its smallest singular value.
c
      if (p .eq. 2) then
         g12 = r(2) + ddot(k,r(3),1,y(1,1),1)
         g22 = r(1) + ddot(k,r(3),1,y(1,2),1)
         w(g)       = gamma
         w(g+1)     = g12
         w(g+pmax)  = g12
         w(g+pmax1) = g22
         ipvt = ipvt2
         matp = ipvt + 2
         w(matp)   = gamma
         w(matp+1) = g12
         w(matp+2) = g12
         w(matp+3) = g22
         call dsysv2(gamma,g12,g22,s,t)
      else
         ipvt = ipvt + (p-1)*p
         matp = ipvt + p
         ip1 = g + p-1
         ip2 = g + (p-1)*pmax
         do 310 i = 1,p-1
            w(ip1) = r(p-i+1) + ddot(k,r(p+1),1,y(1,i),1)
            w(ip2) = w(ip1)
            ip1 = ip1 + pmax
            ip2 = ip2 + 1
 310     continue
         w(ip2) = r(1) + ddot(k,r(p+1),1,y(1,p),1)
         ip1 = matp
         do 330 j = 1,p
            ip2 = g + (j-1)*pmax
            do 320 i = 1,p
               w(ip1) = w(ip2)
               ip1 = ip1 + 1
               ip2 = ip2 + 1
 320        continue
 330     continue
         call dgesm(w(matp),p,p,w(ipvt),t,w(e))
      endif
c
c  Construct the corresponding right-hand sides.
c
      w(a+p-1) =  b(k+p  ) - ddot(k,r(p+1),1,x(1)  ,-1)
      w(c+p-1) = -r(k+p+1) - ddot(k,r(p+1),1,y(1,1),-1)
c
c  Estimate the smallest singular value  sigma.min(T.k+p)  of the
c  leading submatrix of order  k+p .
c
      ip   = idamax(k,y(1,p),1)
      yn   = dmax1(yn,dabs(y(ip,p)))
      yn2  = yn**2
      w(p) = t/dmax1(1.0d0,yn2)
c
c  If this  T.k+p  is well-conditioned, then perform an extended
c  Levinson step ...
c
      if (w(p) .ge. tau*smin) goto 400
c
c  ... else, while  p .le. pmax  and  k+p .lt. n , repeat the inner
c  loop.  Otherwise, find the best possible block-size; i.e. the  p
c  that maximizes  sigma.min(T.k+p) , p = 1,...,min(pmax,p-k) .
c
      if (k+p .eq. n) then
         p = idamax(p,w(1),1)
      elseif (p .lt. pmax) then
         goto 200
      else
         p = idamax(pmax,w(1),1)
      endif
c     print *,'   do best possible step'
      if (w(p) .eq. 0.0d0) goto 999
      if (w(p) .lt. smin) smin = w(p)
      ipvt = ipvt2 + (p*(p*p - 1))/3 - 2
      matp = ipvt + p
      if (p .eq. 1) goto 500
c
c  Perform an extended Levinson step: save the present  y.k , solve
c  the small systems involving the Schur complement  Gamma.p , and
c  update the solutions.
c
 400  continue
c     print *,'   perform an extended Levinson step with p =',p
      if (p .eq. 2) then
         s = w(a)
         t = w(a+1)
         call dgesl2(gamma,g12,g12,g22,s,t,w(a),w(a+1),inf)
         s = w(c)
         t = w(c+1)
         call dgesl2(gamma,g12,g12,g22,s,t,w(e),w(e+1),inf)
      else
         do 410 i = 0,p-1
            w(e+i) = w(c+i)
 410     continue
         call dgesl(w(matp),p,p,w(ipvt),w(a),0)
         call dgesl(w(matp),p,p,w(ipvt),w(e),0)
      endif
      do 420 i = 1,k
         x(i)       = x(i)   + w(a)*y(k-i+1,1) + w(a+1)*y(k-i+1,2)
         y(i,pmax1) = y(i,1)
         y(i,pmax2) = y(i,1) + w(e)*y(k-i+1,1) + w(e+1)*y(k-i+1,2)
 420  continue
      x(k+1)   = w(a)
      x(k+2)   = w(a+1)
      y(k+1,1) = w(e)
      y(k+2,1) = w(e+1)
      do 440 j = 3,p
         do 430 i = 1,k
            x(i)       = x(i)       + w(a+j-1)*y(k-i+1,j)
            y(i,pmax2) = y(i,pmax2) + w(e+j-1)*y(k-i+1,j)
 430     continue
         x(k+j)   = w(a+j-1)
         y(k+j,1) = w(e+j-1)
 440  continue
      do 450 i = 1,k
         y(i,1) = y(i,pmax2)
 450  continue
      k      = k + p
      gammao = gamma
      gamma  = r(1) + ddot(k,r(2),1,y(1,1),1)
      pold   = p
      psteps = psteps + 1
      if (w(p) .lt. psi) psi = w(p)
      if (wantsm) then
         do 460 i = 1,p-1
            sigmin(k+i) = - w(i)
 460     continue
         sigmin(k+p) = w(p)
      endif
      goto 600
c
c  Perform a classical Levinson step: save the present  y.k , solve
c  for  w(a)  and  w(e) , and update the solutions.
c
 500  continue
c     print *,'   perform a classical Levinson step'
      w(a) = w(a)/gamma
      w(e) = w(c)/gamma
      do 510 i = 1,k
         y(i,pmax1) = y(i,1)
         x(i)       = x(i)   + w(a)*y(k-i+1,1)
         y(i,pmax2) = y(i,1) + w(e)*y(k-i+1,1)
 510  continue
      do 520 i = 1,k
         y(i,1) = y(i,pmax2)
 520  continue
      k      = k + 1
      x(k)   = w(a)
      y(k,1) = w(e)
      gammao = gamma
      gamma  = gamma - w(c)*w(e)
      pold   = 1
      if (w(1) .lt. psi) psi = w(1)
      if (wantsm) sigmin(k) = w(1)
c
c  While  k .lt. n  repeat the main loop.
c
 600  continue
      if (k .lt. n) goto 100
c
c  Normal termination of main loop.  Compute condition numbers.
c
 700  continue
      t = dasum(n,r(1),1)
      conda = t/psi
      condm = t/w(p)
      return
c
c  Get here only if  pmax  consecutive exactly singular leading
c  submatrices were encountered.
c
 999  continue
      info = 2
      if (wantsm) then
         do 1000 i = k+1,n
            sigmin(i) = 0.0d0
1000     continue
      endif
      return
c
      end
c
c DTPLZ---------------------------------------------------------------
c
      subroutine dtplz(p,r,s,T)
      integer p,q
      double precision r(*),s(*),T(p,*)
c
c  Given the first row  r  and the first column  s , construct the
c  complete Toeplitz matrix  T  of order  p .
c
c  This version dated 12/05/1989.
c  Per Christian Hansen, UNI-C, Technical University of Denmark.
c
      do 20 i = 1,p
         T(i,i) = r(1)
         q = 1
         do 10 j = i+1,p
            q = q + 1
            T(i,j) = r(q)
            T(j,i) = s(q)
  10     continue
  20  continue
c
      return
      end
c
c IDAMAX--------------------------------------------------------------
c
      integer function idamax(n,dx,incx)
c
c     finds the index of element having max. absolute value.
c     jack dongarra, linpack, 3/11/78.
c
      double precision dx(1),dmax
      integer i,incx,ix,n
c
      idamax = 0
      if( n .lt. 1 ) return
      idamax = 1
      if(n.eq.1)return
      if(incx.eq.1)go to 20
c
c        code for increment not equal to 1
c
      ix = 1
      dmax = dabs(dx(1))
      ix = ix + incx
      do 10 i = 2,n
         if(dabs(dx(ix)).le.dmax) go to 5
         idamax = i
         dmax = dabs(dx(ix))
    5    ix = ix + incx
   10 continue
      return
c
c        code for increment equal to 1
c
   20 dmax = dabs(dx(1))
      do 30 i = 2,n
         if(dabs(dx(i)).le.dmax) go to 30
         idamax = i
         dmax = dabs(dx(i))
   30 continue
      return
      end
c
c TIMING--------------------------------------------------------------
c
      function timing()
c
c  Timing function for testing Toeplitz systems.
c  Put your local timing function here.
c
c      timing = etime(it)
c  fph
      call cpu_time(timing)
c
      return
      end
c
c TSLD1---------------------------------------------------------------
c
      subroutine tsld1(a1,a2,b,x,c1,c2,m)
      integer m
      double precision a1(m),a2(1),b(m),x(m),c1(1),c2(1)
c
c     tsld1 solves the double precision linear system
c     a * x = b
c     with the t - matrix a .
c
c     on entry
c
c        a1      double precision(m)
c                the first row of the t - matrix a .
c                on return a1 is unaltered .
c
c        a2      double precision(m - 1)
c                the first column of the t - matrix a
c                beginning with the second element .
c                on return a2 is unaltered .
c
c        b       double precision(m)
c                the right hand side vector .
c                on return b is unaltered .
c
c        c1      double precision(m - 1)
c                a work vector .
c
c        c2      double precision(m - 1)
c                a work vector .
c
c        m       integer
c                the order of the matrix a .
c
c     on return
c
c        x       double precision(m)
c                the solution vector. x may coincide with b .
c
c     toeplitz package. this version dated 07/23/82 .
c
c     internal variables
c
      integer i1,i2,n,n1,n2
      double precision r1,r2,r3,r5,r6
c
c     solve the system with the principal minor of order 1 .
c
      r1 = a1(1)
      x(1) = b(1)/r1
      if (m .eq. 1) go to 80
c
c     recurrent process for solving the system
c     with the t - matrix for n = 2, m .
c
      do 70 n = 2, m
c
c        compute multiples of the first and last columns of
c        the inverse of the principal minor of order n .
c
         n1 = n - 1
         n2 = n - 2
         r5 = a2(n1)
         r6 = a1(n)
         if (n .eq. 2) go to 20
            c1(n1) = r2
            do 10 i1 = 1, n2
               i2 = n - i1
               r5 = r5 + a2(i1)*c1(i2)
               r6 = r6 + a1(i1+1)*c2(i1)
   10       continue
   20    continue
         r2 = -r5/r1
         r3 = -r6/r1
         r1 = r1 + r5*r3
         if (n .eq. 2) go to 40
            r6 = c2(1)
            c2(n1) = 0.0d0
            do 30 i1 = 2, n1
               r5 = c2(i1)
               c2(i1) = c1(i1)*r3 + r6
               c1(i1) = c1(i1) + r6*r2
               r6 = r5
   30       continue
   40    continue
         c2(1) = r3
c
c        compute the solution of the system with the
c        principal minor of order n .
c
         r5 = 0.0d0
         do 50 i1 = 1, n1
            i2 = n - i1
            r5 = r5 + a2(i1)*x(i2)
   50    continue
         r6 = (b(n) - r5)/r1
         do 60 i1 = 1, n1
            x(i1) = x(i1) + c2(i1)*r6
   60    continue
         x(n) = r6
   70 continue
   80 continue
      return
      end
c
c URAND---------------------------------------------------------------
c
      real function urand(iy)
      integer  iy
c
c      urand is a uniform random number generator based  on  theory  and
c  suggestions  given  in  d.e. knuth (1969),  vol  2.   the integer  iy
c  should be initialized to an arbitrary integer prior to the first call
c  to urand.  the calling program should  not  alter  the  value  of  iy
c  between  subsequent calls to urand.  values of urand will be returned
c  in the interval (0,1).
c
      integer  ia,ic,itwo,m2,m,mic
      double precision  halfm
      real  s
      double precision  datan,dsqrt
      data m2/0/,itwo/2/
      if (m2 .ne. 0) go to 20
c
c  if first entry, compute machine integer word length
c
      m = 1
   10 m2 = m
      m = itwo*m2
      if (m .gt. m2) go to 10
      halfm = m2
c
c  compute multiplier and increment for linear congruential method
c
      ia = 8*idint(halfm*datan(1.d0)/8.d0) + 5
      ic = 2*idint(halfm*(0.5d0-dsqrt(3.d0)/6.d0)) + 1
      mic = (m2 - ic) + m2
c
c  s is the scale factor for converting to floating point
c
      s = 0.5/halfm
c
c  compute next random number
c
   20 iy = iy*ia
c
c  the following statement is for computers which do not allow
c  integer overflow on addition
c
      if (iy .gt. mic) iy = (iy - m2) - m2
c
      iy = iy + ic
c
c  the following statement is for computers where the
c  word length for addition is greater than for multiplication
c
      if (iy/2 .gt. m2) iy = (iy - m2) - m2
c
c  the following statement is for computers where integer
c  overflow affects the sign bit
c
      if (iy .lt. 0) iy = (iy + m2) + m2
      urand = float(iy)*s
      return
      end

